Learning deep abdominal CT registration through adaptive loss weighting and synthetic data generation

Purpose: This study aims to explore training strategies to improve convolutional neural network-based image-to-image deformable registration for abdominal imaging. Methods: Different training strategies, loss functions, and transfer learning schemes were considered. Furthermore, an augmentation layer which generates artificial training image pairs on-the-fly was proposed, in addition to a loss layer that enables dynamic loss weighting. Results: Guiding registration using segmentations in the training step proved beneficial for deep-learning-based image registration. Finetuning the pretrained model from the brain MRI dataset to the abdominal CT dataset further improved performance on the latter application, removing the need for a large dataset to yield satisfactory performance. Dynamic loss weighting also marginally improved performance, all without impacting inference runtime. Conclusion: Using simple concepts, we improved the performance of a commonly used deep image registration architecture, VoxelMorph. In future work, our framework, DDMR, should be validated on different datasets to further assess its value.

==> anc/Evaluation_results.csv <==
SSIM;NCC;MSE;DICE_MACRO;HD;HD95;Time;TRE;Experiment;Model
0.12255451;0.4094775;0.04403878;0.5345175966927689;4.656966066543792;2.558652496315361;6.2035346031188965;1.2032297808726609;IXI;UW-NSDH
0.30399954;0.3460342;0.023337837;0.6284695576367048;5.5026321237005105;1.8092767059558819;0.6685028076171875;1.0770405254585886;IXI;UW-NSDH
0.36413315;0.5272306;0.016407438;0.7020796211343436;3.2282622030060364;1.5322193568505371;0.6746249198913574;0.7015882385861889;IXI;UW-NSDH
0.52975017;0.44982442;0.009493343000000001;0.5720859008609218;3.758099961158192;2.1399246992212344;0.6651897430419922;1.0354384316551424;IXI;UW-NSDH
0.37429243;0.39849216;0.01762415;0.6602003497489978;3.0558672105784828;1.6733366710893185;0.6472115516662598;0.8739958661098635;IXI;UW-NSDH
0.22340935;0.33129105;0.031808104;0.40587001969927067;10.618455247006283;4.508424100752099;0.6768107414245605;2.7479440998999056;IXI;UW-NSDH
0.21262585;0.41414145;0.017892465;0.5804208262849213;5.89354655535445;2.4955746739219347;0.7380824089050293;1.362452078333367;IXI;UW-NSDH
0.5571884;0.4699678;0.007067967;0.5607158419392737;8.392681620037347;2.9676369737866244;0.7293534278869629;1.5834286939428723;IXI;UW-NSDH
0.33049290000000003;0.3368761;0.027578977999999997;0.5349076098093082;4.172880909300519;2.435860225957747;0.7057483196258545;1.2912799621648643;IXI;UW-NSDH
0.6529648;0.5581078;0.012664116000000001;0.653984395500021;2.931201007232607;1.657424087803541;0.6959550380706787;0.8329875825705558;IXI;UW-NSDH
0.35016873;0.5790496;0.011123503;0.6090276955415861;3.4326843605098625;1.8823820124906077;0.7003457546234131;0.9478548062448162;IXI;UW-NSDH
0.31755155;0.4969541;0.012563231999999999;0.6983006669567549;2.901444535175095;1.492899879745566;0.8078129291534424;0.6800437786493914;IXI;UW-NSDH
0.20804235;0.4927565;0.01478489;0.7133404286362601;4.787080765282619;1.4939107618738163;0.7071397304534912;0.556469212640486;IXI;UW-NSDH
0.3362268;0.38840625;0.062081042999999995;0.5906971112637487;5.775093612858522;2.4158118924331604;0.7309689521789551;1.4256643924662282;IXI;UW-NSDH
0.21482562;0.42858696;0.018501721000000002;0.6449703122097453;3.4852871458559433;1.7433935360309405;0.6720016002655029;0.7159650324238248;IXI;UW-NSDH
0.42862457;0.4552876;0.037552282;0.6675370505477598;5.712675971063335;1.6237024125066462;0.696061372756958;0.6972342398836988;IXI;UW-NSDH
0.78388345;0.5687201999999999;0.010033499999999999;0.5403405509612301;6.023378700419757;2.4899683906845897;0.6720211505889893;1.2600830212013454;IXI;UW-NSDH
0.27638108;0.5106244000000001;0.012027287;0.6532970657850892;3.1539085191501166;1.6722342047376515;0.7037818431854248;0.6638231731713827;IXI;UW-NSDH
0.22374377;0.40389842;0.023877847999999997;0.7281416642188242;2.869786418959741;1.4119745568311581;0.6818239688873291;0.6117516156437995;IXI;UW-NSDH
0.49344224;0.44383940000000005;0.006813165;0.7029152862106147;7.1766489734175245;2.0712588424546223;0.6863484382629395;0.8747786835045733;IXI;UW-NSDH
0.2605476;0.5270272;0.009395075;0.6211270926685721;4.157511929029131;2.1241929672752664;0.6740431785583496;0.9092939455640674;IXI;UW-NSDH
0.8207226000000001;0.46652997;0.014554828;0.451623762229361;4.579915474522659;2.789827273490352;0.6733512878417969;1.6105990912000852;IXI;UW-NSDH
0.35791835;0.34494743;0.021012789;0.6719897868010842;4.439713810567662;1.844295991536521;0.6903886795043945;0.8754887134502145;IXI;UW-NSDH
0.11760387;0.39949346;0.04724932;0.5565400548371824;3.5822461180047434;2.0339343601515627;0.6823158264160156;0.9550426899810642;IXI;UW-NSDH
0.7086114;0.49764144;0.012719871499999999;0.6010334878273829;4.212142998241838;2.3087489862830743;0.6778523921966553;0.9100192964334004;IXI;UW-NSDH
0.8081944000000001;0.6325233;0.0014858219;0.6118723539305602;3.862864653297053;2.191223498123732;0.6948137283325195;0.9862075156798276;IXI;UW-NSDH
0.64439213;0.45055779999999995;0.008983497;0.6200684324703543;3.8849902029625065;1.86001102374421;0.6789512634277344;0.7913041881496925;IXI;UW-NSDH
0.68043834;0.3557091;0.013626451999999999;0.5139137451470872;4.837635344435251;2.737808963654196;0.7029109001159668;1.1449943694976101;IXI;UW-NSDH
0.7565;0.44368052;0.025186751;0.5729200687635649;6.030231155856522;2.545593403571186;0.6769015789031982;1.152362068258498;IXI;UW-NSDH
0.11772651;0.32927683;0.046834756;0.5357415224107185;4.380497253570313;2.4451625887579826;0.6977193355560303;1.0977424807633374;IXI;UW-NSDH
0.51950353;0.21092129;0.033246957;0.5260402205021302;5.079862993662152;2.7290272722135147;0.6933534145355225;1.4052237630818665;IXI;UW-NSDH
0.78623533;0.6178969;0.0027541155;0.5981174518937594;4.290718839561872;2.315356919849176;0.6738030910491943;1.4298133794461632;IXI;UW-NSDH
0.42317855;0.3221912;0.024271209;0.7093157878559413;3.920697675215081;1.7355907440920542;0.685499906539917;0.8193627737659127;IXI;UW-NSDH
0.62850314;0.5214134;0.022900728999999998;0.5925067353874031;4.405493954818462;2.354206408572214;0.6832380294799805;1.2562527065210616;IXI;UW-NSDH
0.27161935;0.41717005;0.027615022000000003;0.6399651688922443;4.634380992649053;1.6601702028258547;0.6875483989715576;0.7424656912760794;IXI;UW-NSDH
0.40856335;0.49992020000000004;0.01871748;0.6408266244666376;4.704649008484756;2.1902397843398997;0.6877121925354004;1.1320004796475742;IXI;UW-NSDH
0.16644491;0.37128446;0.023429856000000002;0.7151661968263944;4.0576913127334615;1.9370113923381882;0.6800439357757568;0.7402286942584763;IXI;UW-NSDH
0.22289361;0.37667993;0.027086966;0.602930604470558;3.7706462208694433;2.099465208649613;0.6923408508300781;1.006773278598577;IXI;UW-NSDH
0.6077259;0.46936935;0.027028566;0.6457619262097315;3.352934127071814;1.7367483934324737;0.6742482185363771;0.9159600695714648;IXI;UW-NSDH
0.6158746999999999;0.5373;0.0064479006000000005;0.5689428883218286;4.425076972645378;2.61345149814165;0.6800839900970459;1.0885909539826009;IXI;UW-NSDH
0.407798;0.45799497;0.03541779;0.5697659025104328;4.187767525334107;2.3774380269151423;0.6675453186035156;0.9474185952718835;IXI;UW-NSDH
0.69121975;0.46417618;0.013299508;0.6095077208082099;4.83776422520428;1.9776813661120325;0.6750879287719727;1.1224957582626078;IXI;UW-NSDH
0.24053407;0.45282987;0.014254413999999998;0.6128315798458146;3.7015927653777685;2.1692695747499267;0.6660912036895752;1.2367853127708184;IXI;UW-NSDH
0.63160896;0.5579038000000001;0.025891235;0.5858732721566096;4.5147132178434966;2.4787102381392283;0.6761512756347656;1.3564024061425095;IXI;UW-NSDH
0.20291398;0.54435575;0.0071513616;0.5453205755432048;5.261406831741313;2.850521169130446;0.680816650390625;1.5118360238113158;IXI;UW-NSDH
0.730931;0.39474818;0.0066548297;0.6367570267812229;5.952238698642447;2.2738960850030105;0.6799414157867432;1.1366930216542022;IXI;UW-NSDH
0.67979515;0.6334642;0.016029887;0.5865137249154744;5.377701053282774;2.137965962466529;0.6813828945159912;1.013476255772388;IXI;UW-NSDH
0.7123611999999999;0.5979198;0.01183506;0.5714327747692016;4.691774235187115;2.488471521309716;0.6839313507080078;1.4178680509966926;IXI;UW-NSDH
0.70410705;0.49394659999999996;0.006947474;0.5104051966041718;7.304549528546577;2.9407243177472457;0.6806492805480957;1.9825414027190436;IXI;UW-NSDH
0.18651396;0.35201612;0.034361742;0.6350534755716689;8.560947290004544;2.6774462438194906;0.690746545791626;1.3264748902866743;IXI;UW-NSDH
0.18599226;0.24479172;0.07960288;0.5649029044395539;3.866001269444183;2.0677209063278195;0.6800022125244141;0.8917009835261408;IXI;UW-NSDH
0.17626846;0.34032962;0.046599022999999996;0.5895164594807042;3.2689927577621227;1.8962734173355629;0.6884469985961914;0.9343834842091776;IXI;UW-NSDH
0.8692456000000001;0.68341386;0.0037115234999999997;0.6874969166757683;3.64070847868882;1.8962784731826037;0.6892783641815186;0.5728196809838653;IXI;UW-NSDH
0.7793184;0.43101585;0.010724733;0.501293599738009;4.160671095487967;2.48109898073564;0.6790561676025391;1.1327408512741988;IXI;UW-NSDH
0.16401805;0.4288345;0.021839413999999998;0.6800061837265257;3.1689566213600435;1.3526095900268296;0.6819751262664795;0.4869540187551846;IXI;UW-NSDH
0.78401923;0.4541943;0.0057949414;0.5793784660807733;4.0377706323398455;2.3138159245990257;0.6691949367523193;1.8259598481730317;IXI;UW-NSDH
0.28566796;0.45792910000000003;0.012183018;0.5739945074637668;5.133145525191393;2.5871800483063607;0.7042298316955566;1.4590790234079356;IXI;UW-NSDH
0.38545245;0.55065864;0.012184071000000001;0.5319468953418243;7.538087032761919;2.975957210683589;0.6675710678100586;1.2420049312301609;IXI;UW-NSDH
0.24399924;0.20613103;0.07385809;0.4594561305081262;5.560385038713133;3.173224982982785;0.7098205089569092;1.802529489240513;IXI;UW-NSDH
0.701825;0.41078275;0.00628427;0.6761077945304292;2.796908477390069;1.4491676798673203;0.6828300952911377;0.7696576844076237;IXI;UW-NSDH
0.12438342;0.33041057;0.06407186;0.6273851476538563;5.8825633814355385;2.191745309847275;0.6876468658447266;1.1171990477100353;IXI;UW-NSDH
0.8358440999999999;0.62566584;0.0021597154;0.6018393069777401;7.439058441003917;2.342610081990573;0.6653363704681396;1.2400660937644763;IXI;UW-NSDH
0.14857864;0.36609092;0.047874868;0.5973814987401996;5.9140126698486615;1.9911258112270651;0.6833467483520508;1.1329748543483775;IXI;UW-NSDH
0.3829126;0.4154053;0.0144473845;0.6150059130656144;4.750678305956288;2.440572099700126;0.6698896884918213;1.272387924212969;IXI;UW-NSDH
0.7860587;0.49432608;0.0051994557;0.5655385028626929;4.9005316232094485;2.774121608587788;0.7021722793579102;1.2000175386586998;IXI;UW-NSDH
0.1869172;0.31067290000000003;0.06457599;0.7360460180652881;5.085714695815269;1.5294499001153472;0.7198910713195801;0.6393112252616131;IXI;UW-NSDH
0.7832637;0.64793926;0.0019338002;0.6651993767560251;3.633907277455565;1.772122359650646;0.6863248348236084;0.9743029801498846;IXI;UW-NSDH
0.1946981;0.27809659999999997;0.08408328;0.6489990251200819;3.6271978111341614;1.7458661031594385;0.7278640270233154;0.8286971964582901;IXI;UW-NSDH
0.32067399999999996;0.5084744999999999;0.006634115699999999;0.7080009104633331;3.010938637097822;1.6099268510479146;0.7074332237243652;0.7041488803354441;IXI;UW-NSDH
0.83983856;0.6716123;0.0028867829;0.5485001523574693;4.516027202177557;2.495075562311968;0.6981031894683838;1.2714330168783166;IXI;UW-NSDH
0.75572455;0.5484728;0.009481411;0.5975199321560509;4.248880132254664;2.187372705021529;0.6818156242370605;1.0921081964470016;IXI;UW-NSDH
0.73141515;0.6318369;0.027298273999999997;0.6480933888261814;3.0561638134445026;1.5706296638609447;0.6878807544708252;0.7598489280813627;IXI;UW-NSDH
0.48818149999999993;0.3785341;0.011980836000000002;0.5350115890509725;6.116506459998733;2.9308415940953014;0.66680908203125;1.3546929595688864;IXI;UW-NSDH
0.35808438;0.5984756999999999;0.030443067;0.6506846871820797;3.154737508642312;1.5986768523464352;0.6782031059265137;0.7719211112672679;IXI;UW-NSDH
0.32689568;0.3963561;0.029149935;0.6667796955377081;3.1701936990471014;1.6827597804552932;0.6771917343139648;0.8614590646187529;IXI;UW-NSDH
0.5178155;0.5157653;0.023081393999999998;0.6724237276548375;2.7635425978463704;1.4340288411972621;0.6768567562103271;0.6379977686707317;IXI;UW-NSDH
0.7581198;0.42119843;0.007492863000000001;0.7598763688287198;2.1661778510108123;1.188200702179392;0.7072148323059082;0.537877932961776;IXI;UW-NSDH
0.42310044;0.35776672;0.021546459;0.6740589620105769;3.925989685979641;1.7791600440752902;0.7012519836425781;0.5637834062241167;IXI;UW-NSDH
0.18683068;0.34267226;0.031651754;0.6212630669652471;3.20002692905165;1.6483671577209145;0.6647555828094482;0.8049660155517617;IXI;UW-NSDH
0.2625627;0.33854097;0.03794453;0.6358181109990397;7.093218242620429;1.9091291040810647;0.6962857246398926;1.1286326984843176;IXI;UW-NSDH
0.68528026;0.53851855;0.015503113;0.6181951371806576;5.667132373322401;2.0016059546947913;0.7142016887664795;1.0056883831303516;IXI;UW-NSDH
0.54601943;0.5513209;0.019930866999999998;0.6849089478562225;3.5977068331341053;1.6588167137685341;0.7077035903930664;0.8704527887460378;IXI;UW-NSDH
0.51124775;0.6398484;0.002115789;0.6007253106599938;3.4377609644611784;1.8781514452829828;0.6766035556793213;0.96233703314176;IXI;UW-NSDH
0.8281126;0.46386793;0.009475365;0.6224319250590642;4.572290951025781;2.328802438029017;0.6725821495056152;1.2145870345636745;IXI;UW-NSDH
0.7889965;0.5588103;0.009765626;0.6823774710913098;6.8754476321996165;2.028302200467916;0.7066843509674072;0.9811550539014732;IXI;UW-NSDH
0.69136655;0.50179356;0.023898639;0.5557006613639119;5.492426667186973;2.4244595771313424;0.6860921382904053;1.4258152898413718;IXI;UW-NSDH
0.26107472;0.33173174;0.041567456;0.578727927835287;3.774588866658792;1.9891214301991589;0.7217433452606201;0.9351707122252516;IXI;UW-NSDH
0.11255567;0.41368538;0.046262827;0.5480535417203722;4.540679183190114;2.4854121459918552;6.64022970199585;1.1185694237329895;IXI;SG-NSD
0.2897563;0.35479596;0.024193369;0.7313969145434538;4.809311910665409;1.3698832826757563;0.8797407150268555;0.5513101711498496;IXI;SG-NSD
0.20130964;0.5451078;0.0143464515;0.6619661683142379;3.1302559697650243;1.5807928577169037;0.6208512783050537;0.6825418177538807;IXI;SG-NSD
0.42590937;0.45512299999999994;0.009929343;0.5623725142498456;3.6361152467158058;2.1481805224327957;0.6579568386077881;1.186109112459338;IXI;SG-NSD
0.3723285;0.39279088;0.018604567;0.6772471899551968;2.9543545844993724;1.5476610387537186;0.6498801708221436;0.7261339177461958;IXI;SG-NSD
0.20448379;0.33810845;0.032608416;0.4473220400069191;9.704517310026663;3.824261033025528;0.6430749893188477;2.295143552687125;IXI;SG-NSD
0.20111637;0.41952330000000004;0.018408975;0.5611633934392419;5.272659167721164;2.3815098622260367;0.6478514671325684;1.1829805481088769;IXI;SG-NSD
0.56777585;0.47799903;0.0069599743;0.5453709043108227;8.037719433910016;2.8067082723155723;0.6772279739379883;1.5874558173782218;IXI;SG-NSD
0.31696457;0.34849828;0.027464736;0.6070585020549044;3.7396055357114517;2.0144159831412325;0.6425704956054688;0.9259613989370762;IXI;SG-NSD
0.62131864;0.56319976;0.01128864;0.5624139656571189;3.3705187119050546;2.070970651944036;0.6527841091156006;1.2009188529687276;IXI;SG-NSD
0.3197196;0.56980544;0.010609721;0.5954671336133764;3.839731233121704;2.064423823533548;0.6739616394042969;1.2062931228023859;IXI;SG-NSD
0.29153696;0.49494934;0.013156293999999999;0.7197206863147643;2.778363526457516;1.3682762884512638;0.63869309425354;0.5490833181476485;IXI;SG-NSD
0.1883383;0.49105588;0.01439818;0.625277319917819;5.3745658038025095;1.9262284056634145;0.652167558670044;1.0391762902463686;IXI;SG-NSD
0.3516051;0.39265087;0.058726214000000006;0.6664129891162811;5.102740478141057;2.2325390288345965;0.6484556198120117;1.2861385453850518;IXI;SG-NSD
0.19056503;0.4373303;0.019986058;0.6616962035280896;3.1835118112825627;1.6443542248627407;0.6415417194366455;0.6214630707748556;IXI;SG-NSD
0.47911549999999997;0.48085997;0.031898834;0.7061570482148308;5.032997498172652;1.4011736706830176;0.7163131237030029;0.6476418728353761;IXI;SG-NSD
0.77233803;0.57879174;0.009658353;0.5315819157042201;5.99257172273208;2.610566605752609;0.6646461486816406;1.2788404124294108;IXI;SG-NSD
0.20548406;0.5118838;0.0132819135;0.6494349617108894;3.1486714420022817;1.656399784883165;0.6388013362884521;0.7460698214186731;IXI;SG-NSD
0.23499998;0.40108916;0.023968711;0.7144214254624759;3.1098626137508454;1.4573690466173714;0.7188007831573486;0.6834574723050021;IXI;SG-NSD
0.562174;0.43481436;0.005985831;0.7035362355615471;7.027088345350967;1.8995120985393408;0.6566054821014404;0.5801729271725669;IXI;SG-NSD
0.25654426;0.5509803000000001;0.00801115;0.6989758310990296;3.7167257578672515;1.8322986697533197;0.6583046913146973;0.8048943296512912;IXI;SG-NSD
0.7916805;0.47627944;0.013676058999999999;0.4645700165586889;4.524195702117595;2.670781943037925;0.7470493316650391;1.3405252777436096;IXI;SG-NSD
0.3486066;0.34754273;0.020596253000000002;0.6130065849448365;4.413545452761053;2.1267518667401406;0.6634607315063477;0.9243000783360726;IXI;SG-NSD
0.09491771;0.40564913;0.05051235;0.5567640300745023;3.591732081128741;2.032190567205252;0.6472349166870117;1.1024237726309616;IXI;SG-NSD
0.7433562;0.48725325;0.013594826;0.5267581148307152;4.539911191490661;2.652145765448392;0.6438376903533936;1.090805281420314;IXI;SG-NSD
0.7912983;0.6407937;0.0012003762;0.6223720678625421;3.7722442754557752;2.1299930646913543;0.621556282043457;0.8351723881937131;IXI;SG-NSD
0.5091428;0.4691117;0.009196379000000001;0.6575032525447491;3.8022667809949287;1.6842780246904148;0.7871043682098389;0.7853902693581574;IXI;SG-NSD
0.7860098000000001;0.330754;0.010042608;0.5088528548446881;4.204992137321752;2.5043178174031624;0.6524996757507324;1.126777699300178;IXI;SG-NSD
0.7476329;0.46763545;0.024899907000000002;0.5455234643719749;6.224242321626773;2.7144672496897924;0.7031469345092773;2.261755082542157;IXI;SG-NSD
0.11289459;0.33483234;0.04628255;0.5081597224071541;4.613627880102153;2.7265399678205613;0.6587553024291992;1.08880227183659;IXI;SG-NSD
0.49316394;0.21758394;0.034449115;0.5373416377905356;4.954987491279514;2.659559442548748;0.6660213470458984;1.2579990210715188;IXI;SG-NSD
0.79056686;0.6329560000000001;0.0027213529999999997;0.6181374271290379;3.745924717037029;2.002182894646829;0.7295665740966797;1.0476221713372775;IXI;SG-NSD
0.41780862;0.32317626;0.024203636;0.6562983675239902;4.0738817917721;1.9372494484787668;0.6707320213317871;1.014448511379362;IXI;SG-NSD
0.6623207;0.53816026;0.021999262000000002;0.6220940578187266;4.335872347010132;2.146952606653416;0.6407709121704102;1.0264201999586655;IXI;SG-NSD
0.21797310000000003;0.4346494000000001;0.03013317;0.7474765620403929;4.4267688227751165;1.4333172728477033;0.7661929130554199;0.5216073179395948;IXI;SG-NSD
0.3564928;0.5008389;0.01805296;0.6082199958857863;4.773493089155012;2.343492942386479;0.6428430080413818;1.2412517535544032;IXI;SG-NSD
0.1548173;0.36242859999999993;0.02538727;0.6607454658556375;4.6091392435258784;2.2304744734351383;0.6285667419433594;1.00059536603958;IXI;SG-NSD
0.21542546;0.37907216;0.028230872;0.6398191291928773;3.6404787212530185;1.9299432764328488;0.6988542079925537;0.8569603713660208;IXI;SG-NSD
0.64072007;0.48222393;0.030171534;0.6193404323207706;3.772885875795585;2.0143056114748537;0.648273229598999;1.0774647401823387;IXI;SG-NSD
0.6824218000000001;0.5301762;0.008508658;0.5670401205420941;4.373110025945235;2.5090734084938;0.6305210590362549;1.1326033812476386;IXI;SG-NSD
0.3690756;0.43724415;0.0357705;0.5452638277327995;4.0892120287244005;2.4682871244029783;0.7087585926055908;1.088133886180553;IXI;SG-NSD
0.58272254;0.48001546;0.011403326;0.6478171803863644;4.589823941351039;1.8537135164480905;0.6614739894866943;1.0355497127832185;IXI;SG-NSD
0.23143508;0.45064536;0.0153832;0.6202519562045238;3.7457462883796317;2.0452930032902508;0.6510627269744873;1.2347227541329753;IXI;SG-NSD
0.66231376;0.5721036999999999;0.025453147000000002;0.6166528225041001;4.200364253067265;2.150807411593938;0.7299811840057373;0.9385325496549156;IXI;SG-NSD
0.20230632;0.54311526;0.006897807;0.5260120474636943;5.212231459671548;2.950611830272556;0.6590995788574219;1.6264128031762526;IXI;SG-NSD
0.5718411999999999;0.42508720000000005;0.007798813000000001;0.5892924638081547;6.085680257445212;2.5324623951233205;0.641610860824585;1.2433234368839394;IXI;SG-NSD
0.6489154;0.62780774;0.015709342;0.6257318394235083;5.312647040832452;2.0063111615569142;0.651148796081543;1.375415773922296;IXI;SG-NSD
0.7013479;0.5948107;0.011669051000000001;0.4843239913966237;5.0998060385042825;2.942862744846395;0.6277000904083252;1.7395640775593209;IXI;SG-NSD
0.69775826;0.50233245;0.0070770592;0.5386569219936171;6.832656460191755;2.600676749113949;0.6616365909576416;1.7533965972247787;IXI;SG-NSD
0.16088308;0.36144;0.036234695;0.5576822243179536;8.390624808588385;2.5387750352755116;0.6793134212493896;1.301420902159031;IXI;SG-NSD
0.18762343;0.25519994;0.083098456;0.8167144444848686;2.7469054477393646;1.1910155411765466;0.6202874183654785;0.4586025598629352;IXI;SG-NSD
0.17488889999999999;0.34821177;0.046763103;0.5777314676730713;3.2003074414698167;1.8359724157574824;0.6345047950744629;0.8993734086591801;IXI;SG-NSD
0.87788045;0.68492466;0.0030092367;0.6380701375726279;4.019013836995393;2.1412703127535817;0.6497876644134521;0.8046963117262017;IXI;SG-NSD
0.7751935999999999;0.43669412;0.008567488;0.4985755709095019;3.850959661198198;2.2956580047658246;0.6504266262054443;1.1323597159568892;IXI;SG-NSD
0.18564083;0.43672398;0.02072195;0.7138873403134285;2.656961926092746;1.2299345817598717;0.6398119926452637;0.4541672716789229;IXI;SG-NSD
0.76257336;0.47090408;0.0041750884000000005;0.6616120114786221;3.781913606242551;1.9979742901582165;0.9141790866851808;1.4016524499541112;IXI;SG-NSD
0.30431142;0.45378825;0.012705481999999999;0.5035878301212166;5.4740604970555475;2.8880354699709305;0.6561198234558105;2.0007310275602697;IXI;SG-NSD
0.3691417;0.5610036;0.012175936000000002;0.5926699306998491;7.289216568904957;2.5086511219503653;0.6307590007781982;1.151076087164646;IXI;SG-NSD
0.24090436;0.21927162;0.07715617;0.5583033471268334;4.489855788008105;2.3368104801855485;0.6672258377075195;1.2713430732117308;IXI;SG-NSD
0.5633834;0.43286592;0.007600129000000001;0.7027197602254357;2.818179488331815;1.4096657100499137;0.6422739028930664;0.5007632407795504;IXI;SG-NSD
0.120399274;0.332815;0.065322585;0.6425815722596981;5.17482078602288;1.811246276312792;0.6443367004394531;1.000615261756838;IXI;SG-NSD
0.8277486999999999;0.63120973;0.0019967585999999997;0.6247352351285236;7.777117447771183;2.1977179964035716;0.6595535278320312;1.2334930555469208;IXI;SG-NSD
0.14642708;0.36985204;0.049182154000000006;0.5852147763689152;5.9498117002844095;2.1451653461372686;0.6706244945526123;1.3837439745859552;IXI;SG-NSD
0.36927846;0.41301689999999996;0.0150628025;0.6265984386405232;4.514537329141245;2.4045189416778787;0.6484858989715576;1.1580604214732089;IXI;SG-NSD
0.77691185;0.49433947;0.005010713;0.5594427502152723;4.948793122067347;2.754541626413596;0.6247348785400391;1.1090835831356314;IXI;SG-NSD
0.18552099;0.31155244;0.06532843;0.6226527330700529;5.438207806003076;1.9972569637609907;0.6671445369720459;1.1452764811610103;IXI;SG-NSD
0.7773643;0.6404075;0.002079319;0.5995996147556177;4.169852024571224;2.23461723124286;0.6391835212707521;1.1253465304764452;IXI;SG-NSD
0.16937858;0.27752638;0.09672226;0.7470708241518286;3.6685910300501114;1.4968631646468682;0.6381011009216309;0.6479817457212587;IXI;SG-NSD
0.30879366;0.5060391;0.0069072890000000005;0.6779522002480676;3.1364818058149218;1.7004037928607898;0.6399781703948975;0.7904062523451373;IXI;SG-NSD
0.84826523;0.6741283;0.0019364926000000001;0.5105993021470474;4.694701375555825;2.617146559602777;0.6441161632537842;1.4190155769326376;IXI;SG-NSD
0.8248788;0.53244436;0.010786658999999999;0.5940517031252825;4.153890289032489;2.2070691627395003;0.6297438144683838;1.1457970841698362;IXI;SG-NSD
0.731432;0.64464784;0.024319788;0.6748065231076416;2.7337422720131137;1.3891680877777195;0.6356661319732666;0.5368196436934167;IXI;SG-NSD
0.43174598;0.38335496;0.012585635;0.4980508951457436;6.282493654484986;3.1907946999440657;0.6581146717071533;1.835142111455179;IXI;SG-NSD
0.5417083;0.6310143;0.026618851000000002;0.594580733103051;3.359419331078556;1.8651302707327648;0.9116208553314208;0.9529048522690869;IXI;SG-NSD
0.22505896;0.42006990000000005;0.036050152;0.6787623031848518;2.941800136438712;1.4722712723112792;0.6522250175476074;0.7620333865245743;IXI;SG-NSD
0.6519899;0.5528755999999999;0.01915807;0.6670967673283897;2.6697563827930635;1.4743313321864933;0.6571905612945557;0.7176030122276069;IXI;SG-NSD
0.70342594;0.42975628;0.0074378727000000006;0.7439737823991146;2.291130838971833;1.187970552531356;0.6901075839996338;0.5661501510465952;IXI;SG-NSD
0.35403106;0.36898786;0.022580633;0.6393537171648336;3.809602916017061;1.8856290526336223;0.6730098724365234;0.7642103587148019;IXI;SG-NSD
0.17062598;0.35175464;0.030372722;0.5178326231671231;4.0771038120139815;2.3593707164211004;0.6601145267486572;1.1008919655532223;IXI;SG-NSD
0.24543212;0.3608917;0.03597609;0.6247405031749;6.97045326365566;1.9667923910583736;0.6610410213470459;0.9575559140671296;IXI;SG-NSD
0.6725899999999999;0.53384846;0.018307433999999997;0.5742286997017501;6.051742914848625;2.272060990279224;0.6695971488952637;1.2410824577629431;IXI;SG-NSD
0.54026145;0.5664634;0.02626498;0.7153677828703346;3.3725122410149764;1.6242036690598518;0.6551358699798584;0.796641755069936;IXI;SG-NSD
0.5333176;0.6300581000000001;0.0023467445;0.5858027233809848;3.555650573778345;1.993457466468344;0.6481091976165771;1.035172547240207;IXI;SG-NSD
0.848274;0.45643398;0.009367485;0.6421777244015082;4.447794187052633;2.260946841699842;0.645550012588501;1.2764103072541122;IXI;SG-NSD
0.79640716;0.5591458;0.008973307;0.6645143536304696;6.62569456643692;2.0230875341922503;0.6483163833618164;0.9829422567325002;IXI;SG-NSD
0.70881754;0.49166387;0.02380193;0.6170494980684411;5.521350301542349;2.049287979913084;0.6494941711425781;1.2803257490985611;IXI;SG-NSD
0.2622547;0.330027;0.045206144000000004;0.630187267036187;3.2679958284621637;1.6891268924541034;0.6535403728485107;0.8048051502019073;IXI;SG-NSD
0.12384452;0.41041926;0.04445275;0.5774635371025337;4.280133588692317;2.4277766635182685;6.158576011657715;0.9845592724326876;IXI;UW-NSD
0.3308353;0.35074273;0.02206372;0.7109409774345996;5.253732009414744;1.4850903559930066;0.7078895568847656;0.7615623980199404;IXI;UW-NSD
0.20304139;0.5355179;0.01618081;0.6738264371086834;3.2956134007103297;1.650746478810779;0.6851012706756592;0.7087022121644059;IXI;UW-NSD
0.45338175;0.45217407;0.009509855;0.566565880347283;3.729534014552136;2.2894060272375025;0.69820237159729;1.159328478736981;IXI;UW-NSD
0.35133365;0.39121598;0.019418435;0.6668835357492751;3.3264539393302512;1.60171157909778;0.6813938617706299;0.7293483008146081;IXI;UW-NSD
0.2012001;0.33236;0.033711936;0.4431599875797142;9.242303961128894;3.7513994653075535;0.6884438991546631;2.3486597360077632;IXI;UW-NSD
0.21414524;0.419544;0.017491944;0.6241841212906514;5.233785021718383;2.3962476314483063;0.6660521030426025;1.127792917144432;IXI;UW-NSD
0.55041784;0.47669290000000003;0.005954613;0.5610066430713787;8.088994280924076;2.8379352883777003;0.6837074756622314;1.5306609182919122;IXI;UW-NSD
0.31302282;0.34701514;0.027662283;0.5568609438908928;3.9769028899655;2.2233372714901547;0.6619875431060791;1.156848070976447;IXI;UW-NSD
0.52869314;0.5739719;0.012001004;0.6393998010978419;3.0136230393041394;1.6094927398059249;0.6650242805480957;0.7668141179960677;IXI;UW-NSD
0.30643418;0.58500224;0.011032212;0.672938877846625;3.07287445596313;1.614410393184664;0.6595134735107422;0.7776477855902949;IXI;UW-NSD
0.2966173;0.5040785;0.011855831;0.6973271885422556;2.6571169693322783;1.4508185289126896;0.6634776592254639;0.5557345313205219;IXI;UW-NSD
0.22131902;0.4975463;0.01209166;0.8149666212056486;4.576738976319576;1.253054761973568;0.6768786907196045;0.5812912537066695;IXI;UW-NSD
0.35563690000000003;0.39206448;0.056075662000000005;0.6094096974459016;5.214990398436901;2.2732380752281385;0.657879114151001;1.988389089258256;IXI;UW-NSD
0.20651397;0.43450814;0.018418806;0.6526997362904159;3.2317643130800784;1.658689679180697;0.655376672744751;0.6700801123340699;IXI;UW-NSD
0.4411425;0.45199028;0.03249393;0.6932429401292797;5.486826564259665;1.4837050092500506;0.6556053161621094;0.6885193441710278;IXI;UW-NSD
0.76974523;0.5738489999999999;0.009428576;0.5374985464328433;5.789237497623888;2.5132609894513913;0.6704154014587402;1.2313432974520009;IXI;UW-NSD
0.28479790000000005;0.5156204000000001;0.011744946000000001;0.642148281125497;3.4684692119639404;1.8028481712128464;0.6360929012298584;0.7683605371584525;IXI;UW-NSD
0.23634316;0.40281233;0.024488457;0.6575392931777214;3.0089962970042934;1.5949535033945;0.6360030174255371;0.8364937465669051;IXI;UW-NSD
0.46521676;0.44649443;0.007823154;0.7083483703993549;7.182169200055076;1.8396721612831681;0.6394829750061035;0.7422398195924454;IXI;UW-NSD
0.29681155;0.548181;0.0079835355;0.6847732998910561;3.616549125066747;1.841844753421385;0.6545963287353516;0.6799286197489849;IXI;UW-NSD
0.8305813;0.46178716;0.015033616000000001;0.4528431081045685;4.716172188747799;2.8388309914572383;0.6510207653045654;1.4032678985677542;IXI;UW-NSD
0.36008734;0.34654182;0.019900609;0.6553489678250575;4.59557539805259;1.9589283964561397;0.6494953632354736;0.9454853689372112;IXI;UW-NSD
0.12896052;0.40383092;0.046559937;0.5584522251884576;3.653130400104891;2.1112567095811494;0.6447849273681641;0.8905651149445617;IXI;UW-NSD
0.7328706;0.4863738;0.01540546;0.4901871890906363;4.881339844830996;2.817873012647252;0.6383781433105469;1.2603681637842603;IXI;UW-NSD
0.80285025;0.6452066;0.0010693622;0.6046837135361061;3.640655942911037;2.104790128528005;0.64408278465271;0.9664913662698;IXI;UW-NSD
0.5239145000000001;0.46258202;0.009667778;0.6626988693456363;3.400050899413107;1.6559008065912235;0.6369419097900391;0.7158319039336268;IXI;UW-NSD
0.87094826;0.28854266;0.008680589499999999;0.5676422967463786;4.274505508368732;2.3249456056655533;0.6483190059661865;0.8882412607254955;IXI;UW-NSD
0.6974189000000001;0.41798845;0.027960476;0.6066803223413442;5.69262289949458;2.3787690579195293;0.6399197578430176;1.0170544871639926;IXI;UW-NSD
0.11742567;0.33348979999999995;0.04658639;0.5521990106713796;4.371033819241578;2.3621592091168133;0.6595892906188965;1.0699754442047875;IXI;UW-NSD
0.66935575;0.18973194;0.021772352999999998;0.5335763770770051;4.9141330940608405;2.6542870700184342;0.640310525894165;1.2374897188312897;IXI;UW-NSD
0.7861102;0.62609863;0.0036238803999999996;0.646952116600676;3.6967268047659663;1.9093266503245052;0.6614339351654053;1.1102639417135842;IXI;UW-NSD
0.47861943;0.31925479999999995;0.02170401;0.7280201013374894;3.96814639434371;1.7998125049078242;0.670861005783081;0.7779089967924924;IXI;UW-NSD
0.70323664;0.53910416;0.020417277;0.6282736924665999;4.238864062410254;2.1453689607637445;0.6609671115875244;0.9993082872430129;IXI;UW-NSD
0.22035734;0.4244593;0.029824717;0.6553890070852186;4.349605997141584;1.5672019539068494;0.6594424247741699;0.5633897621616191;IXI;UW-NSD
0.38157779999999997;0.49616447;0.01676995;0.6011361009361595;4.896689776425994;2.396240271157565;0.6652276515960693;0.9975840904444028;IXI;UW-NSD
0.16221593;0.36963058;0.025353204;0.7536908997604542;4.099823483182266;1.7755940536893982;0.6674506664276123;0.6749923633374286;IXI;UW-NSD
0.22162327;0.3754792;0.027653032999999997;0.5732289577282954;4.026903273998526;2.232558390577801;0.6460971832275391;1.0696101657763402;IXI;UW-NSD
0.6208075;0.4671464;0.027767273;0.6326469930831137;3.4859301335663826;1.8666460596480383;0.6584596633911133;0.8694467065329436;IXI;UW-NSD
0.63427246;0.5308643;0.007665892;0.5496681136819874;4.734563196728862;2.598550598531999;0.6689774990081787;1.132356668483533;IXI;UW-NSD
0.3833287;0.44897693;0.035295397;0.5864674706414852;4.193428410113608;2.1751675685155467;0.6615755558013916;0.9043993018373432;IXI;UW-NSD
0.48822713;0.48282820000000004;0.011404049;0.6862269596686787;4.073401082149759;1.6826188771869859;0.6529269218444824;0.8617914255957475;IXI;UW-NSD
0.24717888;0.45410526;0.014059493000000001;0.6660927854967076;3.347541792280869;1.7538240509563263;0.650566816329956;0.8429758213876615;IXI;UW-NSD
0.63884944;0.56830513;0.028130334;0.6212659814306862;4.167461058401072;2.156858474632699;0.662273645401001;1.0593569262783549;IXI;UW-NSD
0.22145934;0.5457134;0.0058266222;0.5395093731736071;4.973108810481003;2.8167639040368253;0.6401324272155762;1.6162257568586478;IXI;UW-NSD
0.6830301999999999;0.4058472;0.007088646800000001;0.6313090789144042;5.978630914775934;2.3378903914386115;0.6582083702087402;1.1903398631616304;IXI;UW-NSD
0.61118996;0.6180758000000001;0.019753166000000003;0.6460969033517432;5.061049303885879;1.924654791017285;0.6471841335296631;1.5636290023983577;IXI;UW-NSD
0.7135773;0.5895526999999999;0.009023446;0.5170069428654818;4.710165458150259;2.6927081809128874;0.652822732925415;1.542916749355108;IXI;UW-NSD
0.71183205;0.49953964;0.007943875;0.5119393950585084;7.390867271943001;2.9458201517621787;0.6734857559204102;1.9020961364770883;IXI;UW-NSD
0.16750339;0.3585633;0.035928062999999996;0.6127303600341005;8.177399438379503;2.5419762611815377;0.6652734279632568;1.2157193615857331;IXI;UW-NSD
0.21442421;0.25237986;0.07692996;0.6847881534445573;3.107736240968748;1.428309910660536;0.6727745532989502;0.4344032607006125;IXI;UW-NSD
0.17835894;0.34775436;0.046091825;0.5653756922237179;3.1711249995293107;1.8945593546404904;0.6480813026428223;0.9320869125020488;IXI;UW-NSD
0.85836333;0.68522555;0.0035948579;0.655318248776266;3.881625867825036;2.1071042811731244;0.6624016761779785;0.7508572639025826;IXI;UW-NSD
0.71643484;0.4082862;0.009342448;0.37981690912293214;5.068193839273844;3.4796887377991403;0.6568591594696045;1.6983946281874758;IXI;UW-NSD
0.17486948;0.43346825;0.021259647000000003;0.7608355687476066;2.5988439432372243;1.1842058040064884;0.6477763652801514;0.3683080479704239;IXI;UW-NSD
0.7958276999999999;0.46341234;0.0047702813;0.6594250654398652;3.720943006727774;2.005143526284733;0.6444563865661621;1.414934800458546;IXI;UW-NSD
0.30062366;0.45678464;0.012089951000000002;0.5835751233088884;4.705906030891837;2.355867113027801;0.6547391414642334;1.1651286538280892;IXI;UW-NSD
0.41571534;0.55314803;0.009415505;0.6144934642700453;6.8939480357754634;2.562173003832834;0.6588144302368164;1.0396572055872944;IXI;UW-NSD
0.26261374;0.22226956;0.07171749999999999;0.6434080183759694;3.9263351655792813;1.92454676531688;0.6426491737365723;1.0616086604357242;IXI;UW-NSD
0.66372377;0.40993765;0.0063220295;0.674486224002905;2.798010392452143;1.468819775876924;0.6452102661132812;0.5894972281640872;IXI;UW-NSD
0.12953801;0.33029097;0.06259046;0.6047068924842633;5.662737288838166;2.1680014113846977;0.6416609287261963;1.1515873283204907;IXI;UW-NSD
0.8384294;0.61877495;0.0021769677;0.5966859195719812;7.426048114104214;2.1881076662968137;0.6802194118499756;1.233143572391072;IXI;UW-NSD
0.15028746;0.36831978;0.048243728;0.6030690431845693;5.965966114030548;2.0222382996265376;0.668928861618042;1.0666730262284512;IXI;UW-NSD
0.38830572;0.41197076;0.014980647;0.5710131234145279;4.908216689063004;2.5169919988466334;0.6611521244049072;1.374661248564227;IXI;UW-NSD
0.84146374;0.47971115;0.00820125;0.5692917277098957;4.757036075706867;2.7773702071357915;0.6520020961761475;1.0727940022099758;IXI;UW-NSD
0.17199029;0.30352408;0.065914765;0.5585754144338666;5.834411244286578;2.301439370187736;0.6338040828704834;1.2296243076847713;IXI;UW-NSD
0.79723704;0.6855815;0.0014958129;0.6973281116174876;3.1739032458275016;1.5378825710104511;0.6546390056610107;0.6710110053279789;IXI;UW-NSD
0.18616971;0.2766422;0.09210638;0.7575398787798164;3.212009456789714;1.3858459659588247;0.6565570831298828;0.6341692185933019;IXI;UW-NSD
0.38297588;0.5054494;0.0055729593;0.6690932628860683;2.9495381176200866;1.6830135720548771;0.6488780975341797;0.6946857709106997;IXI;UW-NSD
0.8307798000000001;0.668927;0.0035317983;0.5502323922516253;4.335197623974157;2.48284337738579;0.6491518020629883;1.2243468187171462;IXI;UW-NSD
0.83814347;0.52757794;0.009333731999999999;0.5929146687207734;4.119696347763797;2.252090550294569;0.6566464900970459;1.0826119744335596;IXI;UW-NSD
0.7269031;0.6444321;0.022298967000000003;0.6847398063774485;2.9685044645298717;1.3902118505011207;0.6292924880981445;0.53229108640928;IXI;UW-NSD
0.40139732;0.38827354;0.012455565;0.5644651334784825;6.149028323454175;2.8074641496966315;0.6528792381286621;1.2063706750828296;IXI;UW-NSD
0.5411646999999999;0.6308958;0.024848646000000002;0.6752998714268262;3.1788490950831325;1.6489238726701534;0.6605172157287598;0.8214047869026013;IXI;UW-NSD
0.2743266;0.41845942;0.030771468;0.8438578015227234;2.416160970488677;1.0705341930171546;0.6680474281311035;0.3696636918872559;IXI;UW-NSD
0.52124393;0.52456754;0.025593728;0.6798010351052206;2.6789504903442842;1.3776319760785907;0.6465332508087158;0.5948450115371154;IXI;UW-NSD
0.7323021;0.42383453;0.007793588000000001;0.6912407994439237;2.4949512115621744;1.3807809200822614;0.6576366424560547;0.6280711658735321;IXI;UW-NSD
0.42367047;0.36205146;0.020490786;0.6704996429274119;3.44080002056466;1.7184519297767324;0.6744489669799805;0.6337339230745667;IXI;UW-NSD
0.18570004;0.34403783;0.029877657000000002;0.6433561961771161;3.449962554792084;1.669417832080518;0.6472363471984863;0.6987614515967938;IXI;UW-NSD
0.25740317;0.35348746;0.034357335;0.6782758869176648;6.5432586843771015;1.7416353946370648;0.6680572032928467;0.7427480142615852;IXI;UW-NSD
0.7038601999999999;0.5584084;0.014196326;0.6860449739054659;5.245036514580736;1.6617116408143204;0.637519121170044;0.753157924671649;IXI;UW-NSD
0.69487035;0.55881584;0.025224574;0.703201741629;3.1115146098322737;1.5040625653239437;0.6510541439056396;0.699843666469703;IXI;UW-NSD
0.49046090000000003;0.649216;0.0023326213;0.6970714173682442;3.004628684146732;1.4955872520158668;0.6503262519836426;0.5990744351104279;IXI;UW-NSD
0.80978763;0.4715317;0.01011043;0.6750888712321179;4.4050110319574864;2.0726399925215384;0.6583490371704102;1.0438423733099946;IXI;UW-NSD
0.78555906;0.55899775;0.008953743;0.7211329571380658;6.360716352487336;1.8607092572360464;0.6705853939056396;0.7703669690763001;IXI;UW-NSD
0.69270635;0.50671303;0.02222305;0.6717921929696121;4.776431947750576;1.7693827834542784;0.6456413269042969;0.7963329158601145;IXI;UW-NSD
0.23830059;0.3356465;0.04494924;0.6567084206117733;3.4802616681566296;1.7503610766913569;0.6403210163116455;0.7985106055008835;IXI;UW-NSD
0.12879239;0.40987206;0.041345976;0.5904410520384628;4.525502216467932;2.4151704023871763;6.18018913269043;1.092749050658313;IXI;SG-ND
0.31615326;0.34429693;0.023889016000000002;0.6301019769277858;5.525704510659404;1.847152204369154;0.8716135025024414;1.1766589961741178;IXI;SG-ND
0.18763913;0.5446062;0.015775107;0.6648989102150782;3.9449987171490384;1.715968362438179;0.6889414787292479;0.6375768589646779;IXI;SG-ND
0.42223027;0.45627496;0.009398073;0.5833048437126092;3.8990781033955373;2.2044869849080295;0.670365571975708;1.0794342886603954;IXI;SG-ND
0.3582355;0.39812420000000004;0.018783418;0.7581690405981913;3.0765433922752234;1.4401963702027467;0.9661588668823242;0.6426994819088176;IXI;SG-ND
0.20240432;0.33097940000000003;0.034583762000000004;0.4677629270640198;9.526205438052532;3.5906789823660903;0.7291615009307861;2.109949606275311;IXI;SG-ND
0.19455756;0.41496903;0.019393977;0.5885313002584467;5.241935689687912;2.2663857746405087;0.7278704643249512;1.1142145519910216;IXI;SG-ND
0.49858806;0.47512788;0.0065926192;0.5381371316456838;8.120814944709053;3.237709714382721;0.7182862758636475;1.755670909462316;IXI;SG-ND
0.31058845;0.3506804;0.027686878999999998;0.5778705151586314;4.026870059229802;2.1223274206372045;0.6808385848999023;1.0542313667390388;IXI;SG-ND
0.61624736;0.55472624;0.01391128;0.6447999649718791;3.361032124808629;1.7729712811290819;0.6981434822082521;0.8503652658998858;IXI;SG-ND
0.28222147;0.5765284;0.010421419;0.6371849372316887;3.6858336765172033;1.8573921050709608;0.7115774154663086;0.9258090585901952;IXI;SG-ND
0.26137105;0.508526;0.0119638285;0.7495512237443482;2.908556572602307;1.4232423028568473;0.6940557956695557;0.5440370294966843;IXI;SG-ND
0.20752637;0.49337694;0.014641747;0.6956794593204654;4.731130057985633;1.6021194199664952;0.7137184143066406;0.9571470293381684;IXI;SG-ND
0.3771735;0.39174005;0.050957645999999995;0.6055128915417358;5.38428463134705;2.4025392052209686;0.7033021450042725;1.3741119590315505;IXI;SG-ND
0.19740322;0.4317477;0.019731646000000002;0.6870433789708943;3.280165573670096;1.6236113092087674;0.6692163944244385;0.6689449509698862;IXI;SG-ND
0.42207316;0.44871673;0.036967542;0.7502917226937369;5.201043841209832;1.4750218791965783;0.7926530838012695;0.4717884723558839;IXI;SG-ND
0.7804041;0.5625234;0.010544702;0.5651097735919732;5.9588219814853325;2.5051488925511465;0.8339962959289551;1.3596422972858466;IXI;SG-ND
0.18560714;0.50872844;0.013839945;0.6306258644662104;3.63076149197399;1.7941836868921262;0.7849893569946289;0.7965711618229886;IXI;SG-ND
0.2242083;0.4025287;0.024145927;0.6760632171871368;3.124477024744126;1.5809842723092054;0.9400815963745116;0.7631158561211875;IXI;SG-ND
0.41559464;0.44940332;0.00803806;0.7373621215129971;6.776132755654082;1.8602214403208808;0.8050744533538818;0.6125938181239959;IXI;SG-ND
0.31616533;0.53912586;0.0083282245;0.6073846492913626;4.041276824185063;2.1036084508434088;0.8072030544281006;0.9445640888395721;IXI;SG-ND
0.79336697;0.48216686;0.014531899999999999;0.4395635481966839;5.008142788952783;2.9062605759482247;0.7750256061553955;1.5417391709443755;IXI;SG-ND
0.34208852;0.34746775;0.022204573999999998;0.6603256540531597;4.60150686902559;1.9365902359211893;0.8209550380706787;0.8418420772289527;IXI;SG-ND
0.11667051;0.3967024;0.047771487;0.5196192403844782;3.8588884122725817;2.2511107120984177;0.9126179218292236;1.1258737992899142;IXI;SG-ND
0.74034095;0.48035379999999994;0.013117806000000001;0.5576988871529451;4.641722444682536;2.6370989559840416;0.8105287551879883;0.9294119033952156;IXI;SG-ND
0.78779805;0.63949394;0.0012019736;0.6565419719390687;3.5205386758461166;1.892615813075105;0.727121114730835;0.8279919512422133;IXI;SG-ND
0.5118090999999999;0.46442910000000004;0.009886586999999999;0.6263573636091395;3.3737360249310875;1.77314168526187;0.7358114719390869;0.7618751116613631;IXI;SG-ND
0.6842936;0.34683546;0.013498891;0.5433686374232694;4.426055611334487;2.420149210649998;0.7242987155914307;0.9330240262629736;IXI;SG-ND
0.75622094;0.451614;0.027085649;0.5504639012171155;6.063772077577099;2.5782230823522467;0.8660941123962402;1.2601865127842036;IXI;SG-ND
0.10561414;0.33600208;0.048607007;0.5359535052677008;4.549409459542001;2.485008375373832;0.7477440834045409;1.2669603133260128;IXI;SG-ND
0.41081262;0.22663723;0.041412733;0.5157350520604277;5.2544199521101715;2.7579270560002977;0.7319061756134033;1.5080157754017518;IXI;SG-ND
0.77360314;0.6158103;0.0034323211;0.5499992993300753;4.698165916914079;2.6119201434566337;0.718541145324707;1.521802307850194;IXI;SG-ND
0.48821706;0.31323415;0.022267682;0.6925210088073349;4.302763021715519;2.085578949545501;0.7358734607696533;1.0984205175809214;IXI;SG-ND
0.5968123000000001;0.5185215999999999;0.026172967999999998;0.6208050943230161;4.310282094829301;2.2447819711337864;0.827373743057251;1.1772781073657463;IXI;SG-ND
0.27921852;0.41812673;0.027530447000000003;0.7524195296235636;4.46955090447412;1.40331173024809;0.7374932765960693;0.6357770072061544;IXI;SG-ND
0.35929644;0.50221854;0.018930206;0.6069284422615904;4.703686770683111;2.3213445874621947;0.7293620109558105;1.2654460215072325;IXI;SG-ND
0.148091;0.364615;0.026828708;0.6955413117465532;4.448477006426792;2.179588310781546;0.8086793422698975;0.9805666564870448;IXI;SG-ND
0.20105079;0.37531734;0.029460828999999997;0.5759778548066576;4.171527600678521;2.3318829419150218;0.7209801673889159;1.2336942868366834;IXI;SG-ND
0.6247033000000001;0.47317496;0.029396595;0.6728366721745644;3.5577590244505166;1.752632604852197;0.8527393341064453;0.861532690266636;IXI;SG-ND
0.6677478;0.5288795000000001;0.007998765;0.5342785428702529;4.740218728612561;2.794492968049137;0.8197686672210693;1.3010726296491513;IXI;SG-ND
0.37522638;0.43654987;0.0349709;0.5567075170968421;4.545336116924706;2.403181704667209;0.8228623867034912;1.0632467647584278;IXI;SG-ND
0.6596923000000001;0.46084574;0.012172048000000001;0.6412481729528642;4.767110751081498;2.083414074320975;0.7477366924285889;0.877520215948193;IXI;SG-ND
0.22846584;0.44978097;0.015879253;0.6594944009386651;3.7708950106370516;1.8907342449456317;0.8757894039154053;1.1346068340594098;IXI;SG-ND
0.642122;0.55820173;0.027487082000000003;0.5980276689301953;4.3581407392973786;2.3498222809411056;0.7919843196868896;1.2281480894647148;IXI;SG-ND
0.21224659999999998;0.5443534000000001;0.0057876590000000006;0.5711360005105;4.810454668672597;2.7027246778825447;0.8284995555877686;1.4038813872392557;IXI;SG-ND
0.51796824;0.42515978;0.0073798914000000005;0.5812765058610783;6.386974811637144;2.549603802907135;0.7174658775329591;1.4261809335455984;IXI;SG-ND
0.6338490999999999;0.62872076;0.018067852;0.6468117068902892;5.035986953531416;1.8460714130570277;0.7371225357055664;1.3106023664145183;IXI;SG-ND
0.7130231;0.6010310999999999;0.009841509;0.5685528097677022;4.649153949223309;2.6052795442688907;0.8401899337768555;1.4014625837162682;IXI;SG-ND
0.65114415;0.4953338;0.010484096;0.4713161667386359;7.702544791653644;3.4052972521171827;0.7171432971954346;2.2870290152844;IXI;SG-ND
0.1489036;0.36229196;0.037088063;0.6281138733766023;7.3661617493424965;2.2224729517845563;0.7244062423706055;1.156336623909707;IXI;SG-ND
0.17168047;0.25263256;0.08769542;0.7642948484340313;3.0123069261739737;1.357964339627074;0.7246320247650146;0.5107749661436896;IXI;SG-ND
0.16357619;0.3439699;0.04980464;0.5981556079887154;3.3002625112801214;1.794900547641452;0.7254638671875;0.7893207855960336;IXI;SG-ND
0.8735674999999999;0.6831286;0.0037952740000000004;0.6720071025178074;4.057525608762025;2.0454527784190533;0.7097830772399902;0.7086104529315245;IXI;SG-ND
0.74678326;0.43250036;0.008152773;0.465370152053741;4.1627966304313;2.6234509059967293;0.7436397075653076;1.178894561629004;IXI;SG-ND
0.16569287;0.43498182;0.021474289;0.7160251106194719;2.8177208665510216;1.2358604862717135;0.7107131481170654;0.5047703942258877;IXI;SG-ND
0.7749847;0.45030445;0.006027825600000001;0.5752740044716969;4.2660052910445545;2.4586449937927157;0.7476246356964111;1.93981986891036;IXI;SG-ND
0.27959764;0.45095503;0.013580545;0.5249026113884363;5.278939555993034;2.7617369658326143;0.7191486358642578;1.6571933400154393;IXI;SG-ND
0.34889564;0.55077904;0.012561191999999999;0.4905931832228509;7.464337033908657;3.0204335123134936;0.7149004936218262;1.9291401229746612;IXI;SG-ND
0.22417134;0.21144602;0.07654145;0.4729701513730852;5.574440110937977;3.0962235661794195;0.7181100845336914;1.8800543995987191;IXI;SG-ND
0.66491604;0.4160028;0.006232875400000001;0.7736321262725399;2.393467933849029;1.098045890569642;0.7239997386932373;0.4022431917499796;IXI;SG-ND
0.12098566;0.32760593;0.06642764;0.6587730901843095;5.446813332956643;2.0353941663458963;0.7280433177947998;1.1259812022875535;IXI;SG-ND
0.8207489;0.6104811;0.0024635156;0.5207242209308984;7.838722127958733;2.85100515177239;0.7156720161437988;1.6636397290979463;IXI;SG-ND
0.14463408;0.3702147;0.048910256;0.6317139394520994;5.471232865627731;1.8133423842197804;0.7273671627044678;1.194045138705442;IXI;SG-ND
0.33442214;0.41539195;0.016096769;0.6151500158103791;4.814580210827971;2.4164432984948974;0.7281064987182617;1.2603717140654085;IXI;SG-ND
0.8033196;0.48226136;0.0063853385;0.5369413455717464;5.077561006821356;2.876792349856492;0.7322077751159668;1.173554947203438;IXI;SG-ND
0.20961659;0.306946;0.06503672;0.6608541491631994;5.376035643069806;1.7042657323829125;1.0157387256622314;0.7897065261741714;IXI;SG-ND
0.77550125;0.6434161999999999;0.0020533763;0.6135919913896414;3.616588704369085;2.018746809732624;0.8130207061767578;0.9055419826019198;IXI;SG-ND
0.19310766;0.27437687;0.08665521400000001;0.6805506681754203;3.436326516854992;1.7258741622223974;0.7239093780517578;0.7637409971748724;IXI;SG-ND
0.30116004;0.5068559;0.006303845;0.7025738048024283;3.2389674066097367;1.6671720152935892;0.7262811660766602;0.6450888640690058;IXI;SG-ND
0.83858573;0.67365605;0.003244622;0.5190339800953591;4.494618154854123;2.6430203458175576;0.7975130081176758;1.316446152585239;IXI;SG-ND
0.82006264;0.52868867;0.012506745;0.5526805041869816;4.45378642980403;2.469498222034331;0.8451621532440186;1.2492446079030066;IXI;SG-ND
0.6860565;0.6185961;0.024261285;0.5315224264775342;3.475670962832072;2.093951226376108;0.7082147598266602;1.2000025948916622;IXI;SG-ND
0.41779718;0.3778321;0.013795691;0.4980759553237848;6.745628277691758;3.423187235647806;0.7362401485443115;1.890502301584671;IXI;SG-ND
0.65313715;0.63502413;0.022561066;0.5975397858521149;3.426617469502669;1.8580939057779524;0.8005497455596924;0.9355364478350674;IXI;SG-ND
0.23221737;0.41984877;0.034137882;0.7795742666255254;2.4623846592404344;1.1814775346574184;0.7201197147369385;0.4783195704403332;IXI;SG-ND
0.517255;0.50637907;0.02590984;0.6159287884940317;3.2776329796695105;1.6813030151770103;0.7228908538818359;0.9448416261006743;IXI;SG-ND
0.748133;0.41950429999999994;0.008565441;0.7923773184733421;2.4543903732085943;1.1439811922525025;0.7962889671325684;0.4499936854825201;IXI;SG-ND
0.39524603;0.36250052;0.023024717000000004;0.7099566409588429;3.7722857772799543;1.7325091163079511;0.815943717956543;0.6848194039009116;IXI;SG-ND
0.16616815;0.34253806;0.032751426;0.4884866153054674;4.3800811945777145;2.593547753882589;0.6851673126220703;1.2282276550165878;IXI;SG-ND
0.2357092;0.35699353;0.037231334;0.6587296700842251;6.856379906609394;1.7979076815059205;0.731877326965332;0.8091431620259176;IXI;SG-ND
0.6871596999999999;0.5458244999999999;0.016710544;0.6315753368457451;5.64881285968688;1.9319170400223995;0.7170577049255371;0.9938688434189802;IXI;SG-ND
0.6325883000000001;0.5541282;0.029833639;0.6869062398089748;3.4629993601440816;1.6645709322077713;0.7524049282073975;0.8366892208171763;IXI;SG-ND
0.5003885;0.6367901;0.0021921669;0.6204678659771692;3.5457710174385246;1.987055160244036;0.7078776359558105;0.8417205103619523;IXI;SG-ND
0.8175353;0.4624496;0.008774224;0.6387972115787535;4.490244186205182;2.3179754886645467;0.7107920646667479;1.3284678589224337;IXI;SG-ND
0.8074342;0.5595079000000001;0.0067528946999999995;0.6976859206603399;6.827854744576267;1.8649169205877527;0.753185510635376;0.8068997479458322;IXI;SG-ND
0.700601;0.5112875;0.023345176000000002;0.6718811850328095;5.675099947094276;1.7524092954094919;0.7146759033203125;0.9467043186837062;IXI;SG-ND
0.24588719;0.32673323;0.046078626;0.5644334874722874;3.802730720887903;2.0122722925217733;0.7077538967132568;1.0252764126982914;IXI;SG-ND
0.15600422;0.45371312;0.02180374;0.03262521200472558;106.49447164369057;91.55917670244631;7.913620948791504;22.295563611446568;IXI;BL-N
0.15505864;0.37234777;0.047183722000000004;0.024163918165718543;101.00713986590858;87.61619651672478;0.663092851638794;22.85726838255986;IXI;BL-N
0.11759023;0.592348;0.015112058000000001;0.01504533808329356;157.4453817524106;150.8197514530311;0.6717329025268555;32.881791941656196;IXI;BL-N
0.15997785;0.5081753;0.04497245;0.03810231568464615;99.08490558505942;79.88582591358444;0.6523213386535645;16.628357393774234;IXI;BL-N
0.14973079;0.45146355;0.022740233999999998;0.017135639218880026;116.35616089902284;110.9117587651658;0.6918880939483643;31.44491482658411;IXI;BL-N
0.1607347;0.38556907;0.023171717;0.03127314709609915;75.14004052583526;62.095267918278466;0.6923782825469971;33.22680616086077;IXI;BL-N
0.16481084;0.45859659999999997;0.021287672;0.022116720911315387;145.92655179077366;140.67877461101466;0.7039556503295898;32.507430299659575;IXI;BL-N
0.19143404;0.5393671999999999;0.069425605;0.0326267909189837;97.174901797573;85.45094431565234;0.6515007019042969;20.40360552904197;IXI;BL-N
0.15858975;0.37713409999999997;0.057974122;0.03407209903554912;155.1466145819361;146.94513640190883;0.677901029586792;33.84186874612839;IXI;BL-N
0.13617036;0.6032885;0.038983442;0.03988319585865191;170.39466849910588;165.04632591582418;0.67946457862854;34.23907551077032;IXI;BL-N
0.14189745;0.6177053000000001;0.038142595;0.020558800457364003;172.58648950171315;165.24513206208303;0.6913065910339355;43.762459730652076;IXI;BL-N
0.10349332;0.5269704000000001;0.039590947;0.03139534308167968;114.45267302271064;108.62866243507355;0.6645164489746094;34.44911040600512;IXI;BL-N
0.116864316;0.5060764;0.024706767999999997;0.016140823692869802;155.59184493745153;148.66968516619113;0.6661727428436279;37.106913816456256;IXI;BL-N
0.30028188;0.56093943;0.03669726;0.017143157131508054;110.6716754010341;103.77261845631392;0.6983981132507324;38.06795325664705;IXI;BL-N
0.12978388;0.44344940000000005;0.02144412;0.03754876931096193;97.23703961498964;88.2269487252169;0.6740202903747559;26.655375288896643;IXI;BL-N
0.17188497;0.6418456;0.031965837000000004;0.017785667987031652;82.87728217629366;70.04140265339721;0.6694226264953613;27.92436580102848;IXI;BL-N
0.4871977;0.6541499;0.017420283999999998;0.027829150523474247;96.35212851448692;88.55258951485283;0.6884675025939941;32.44167967201979;IXI;BL-N
0.11036145;0.5299323;0.035483707;0.02449767430247746;130.45376923676366;125.43268902706859;0.6857726573944092;39.359674046343606;IXI;BL-N
0.14401966;0.42353895;0.039004948;0.03196974531639903;85.58051388955377;73.92658992420323;0.8391478061676025;16.51881455816664;IXI;BL-N
0.12936367;0.48544553;0.042883325;0.02436881797588248;82.25993309082912;68.74521612251216;0.7947287559509277;18.099852931188366;IXI;BL-N
0.14583942;0.5963113;0.007839002;0.01881938977116694;115.47037062890442;108.35751485086313;0.915534734725952;33.50025536916392;IXI;BL-N
0.095005065;0.5841078000000001;0.021399922999999998;0.03477547830597242;115.28816570926918;101.3968533939254;0.7985463142395021;20.38250618793656;IXI;BL-N
0.15745050000000002;0.38747653;0.04964435;0.02956530127816942;86.22115526825216;75.37198672966451;0.6915135383605957;19.339574453073872;IXI;BL-N
0.10449189;0.42682934;0.033680666;0.02133632031081072;132.99948445508215;122.96389655578434;0.7550773620605469;27.68141415176976;IXI;BL-N
0.19097635;0.60772705;0.007968134;0.017115580564772397;130.91304463503735;123.31384954970144;0.940699815750122;39.098510198671825;IXI;BL-N
0.44151947;0.69457036;0.04232615;0.05346670246881803;77.56276399274235;65.8277392865487;0.7988073825836182;13.240653624103059;IXI;BL-N
0.15692775;0.5211924;0.015252816;0.02023583848927173;119.47207262030493;113.94331545732928;0.6899521350860596;47.10761050627858;IXI;BL-N
0.09441350400000001;0.44274880000000005;0.03569472;0.025963509417420663;104.62494491821137;94.03006071764356;0.7042427062988281;16.137186280745546;IXI;BL-N
0.14715219;0.5800132;0.026867067;0.016332594967165274;147.94151067825652;141.11967866597425;0.8588080406188965;39.24371726753754;IXI;BL-N
0.11256297;0.38669524;0.037844643;0.02311979283043685;171.1751478701589;164.2571781585511;0.7301275730133057;23.99628970123857;IXI;BL-N
0.15673351;0.27032188;0.07173823;0.03055389732664647;87.6140230937858;78.7409660378447;0.7805562019348145;18.45285994877269;IXI;BL-N
0.67284733;0.6740102;0.03610019999999999;0.031015691003322406;127.2069081525055;115.54040801921927;0.8125612735748291;26.561122734426732;IXI;BL-N
0.16292822;0.37608358;0.03231127;0.01863864414595715;96.15001355723871;87.33181587998008;0.8102729320526123;35.59178696325127;IXI;BL-N
0.32537267;0.63344705;0.031718876;0.02453627930549085;107.1269707095948;99.90839798690432;0.8748774528503418;34.22612512687523;IXI;BL-N
0.12709916;0.46360394;0.02485281;0.01840927696186835;100.23776498664571;92.06820523672562;0.695481538772583;37.14317782662512;IXI;BL-N
0.18392858;0.56284;0.020441927;0.015732396418742186;104.00324357688982;96.3136916821363;0.7350552082061768;29.00238672751432;IXI;BL-N
0.14266714;0.3946197;0.035195723;0.0350838210194171;94.33409100196778;83.7064457887395;0.7931017875671387;19.272099033068873;IXI;BL-N
0.17560649;0.40500823;0.03395097;0.027086210594084892;103.73111107221442;96.31526527874875;0.8123958110809326;35.86904177066428;IXI;BL-N
0.1964494;0.58453435;0.021457277;0.027609009128763462;154.38102885198515;146.56651382483525;0.7878377437591553;37.71284764538422;IXI;BL-N
0.18107615;0.59308326;0.011253498;0.014063324364791088;98.76554675000808;92.09565250868404;0.7441132068634033;36.33847722491512;IXI;BL-N
0.29125619999999997;0.6008783000000001;0.04313272;0.013320859481861031;84.49512928807404;74.26168028562648;0.6928384304046631;31.804812340508896;IXI;BL-N
0.13808435;0.54782444;0.0150737995;0.016933654662471855;111.01950828027093;102.34221451172743;0.7171647548675537;34.77508788383978;IXI;BL-N
0.18901882;0.49125034;0.014439436000000002;0.022270985646905227;83.43797028838809;74.9180221939022;0.7511172294616699;38.470824845367495;IXI;BL-N
0.31556198;0.65674436;0.029582966000000002;0.016968308346465944;138.55734508638997;133.63364411452437;0.7051491737365723;46.41459098951376;IXI;BL-N
0.16217221;0.5953504;0.036994018;0.040936211643601436;103.04049813446238;93.65004178785324;0.7029304504394531;20.912383774761672;IXI;BL-N
0.15910718;0.49649826;0.04974798;0.030035303437597725;93.68433964611204;78.45460012585019;0.8162276744842529;18.201338656784465;IXI;BL-N
0.66935956;0.7026975000000001;0.026516622000000004;0.018845566536407687;121.00080842886258;114.04577930055493;0.8671545982360841;30.203929015162387;IXI;BL-N
0.6452408000000001;0.6962001999999999;0.031550437;0.02168377203089119;124.97827173779214;113.5212337376844;0.8152871131896973;22.98553965156664;IXI;BL-N
0.5258147;0.5612676;0.018349135;0.02603705562838141;81.1851181752133;71.52545537217489;0.711010217666626;28.11738675432537;IXI;BL-N
0.15189588;0.39236647;0.042138512999999996;0.028400477054946232;74.7033819963098;64.12096449046399;0.8105154037475586;21.691618013612903;IXI;BL-N
0.13589251;0.27010486;0.08620601;0.0188908466959517;123.51627012300457;114.09036135993448;0.8061423301696777;17.852255002379795;IXI;BL-N
0.14052095;0.35805854;0.044682097000000004;0.018440188372605096;155.89812919872145;152.32166116056504;0.8021082878112793;43.29375384090163;IXI;BL-N
0.64414054;0.6897717;0.006930551;0.0326082444528655;84.51838910340693;75.140619001258;0.7120079994201659;27.203210830850225;IXI;BL-N
0.11274665;0.55684644;0.0137645025;0.026194166898110258;124.8356602168596;119.02632920482719;0.722393274307251;32.77350105327237;IXI;BL-N
0.10244343;0.44100779999999995;0.02867511;0.02715744337515621;129.68977111421802;118.8508692309665;0.7022273540496826;31.17284437642876;IXI;BL-N
0.17464446;0.5224501;0.017659657;0.053558623362697864;79.66927317160341;68.284229797286;0.7198159694671631;38.33427655488582;IXI;BL-N
0.15672602;0.5051909000000001;0.025731025;0.01853726073316709;137.7644224340127;131.5365566845766;0.7016475200653076;38.284395085723546;IXI;BL-N
0.19051701;0.62096155;0.067578875;0.026015582385694624;93.25026689631065;81.30772884458881;0.7027440071105957;24.655676627858792;IXI;BL-N
0.17479451;0.22639404;0.06795304;0.029846697632657158;74.28241928297727;63.806574298859026;0.7104868888854979;31.860470797550025;IXI;BL-N
0.11208533;0.46657094;0.04965439;0.028986248432375787;116.54249618686808;106.14651747324757;0.7165951728820801;21.26407053035696;IXI;BL-N
0.15306126;0.35592070000000003;0.04213151;0.030605061424440607;108.52531540182122;93.82426439351678;0.7191877365112305;21.68546477319905;IXI;BL-N
0.6627316;0.6663366999999999;0.008491044;0.03132476393018671;97.49460610551426;85.52749974229647;0.7236237525939941;25.482830970895524;IXI;BL-N
0.17516008;0.4056006;0.025642026000000002;0.01918991793908508;106.42428029630949;99.08919060145121;0.8271067142486572;39.516945163207005;IXI;BL-N
0.12275388;0.47315258;0.035738062;0.03237016132054366;98.21055887857662;90.34153231235399;0.7321689128875732;29.80551984712741;IXI;BL-N
0.17033120000000002;0.5835099;0.052311957;0.04225778203273152;83.03729074678182;71.64185194729058;0.6952114105224609;16.149065124231207;IXI;BL-N
0.14635703;0.32574958;0.062083498;0.01663505519030961;157.5025766128262;147.55036184313346;0.7037754058837891;33.72075813084303;IXI;BL-N
0.585128;0.668979;0.0030053817;0.031987738027968;76.62198661404881;64.363192928733;0.6980400085449219;28.72897948619425;IXI;BL-N
0.17081803;0.29010653;0.062069982;0.02127597306636682;81.4706249489804;71.60502074489365;0.6926651000976562;36.54370207986961;IXI;BL-N
0.21090250000000002;0.53062856;0.050272945;0.030948602688667906;84.03244403455692;72.37249285139931;0.6966991424560547;18.893832457662608;IXI;BL-N
0.7615648;0.74356645;0.03774386;0.04223129610228342;100.03546855074127;90.23486754540704;0.7125155925750732;19.96226049808775;IXI;BL-N
0.11864344;0.6288795;0.033659726;0.02831208102782195;117.81937627599369;109.67775443782128;0.7729766368865967;31.33253802077273;IXI;BL-N
0.27377695;0.6982874;0.028083831;0.02133144507200783;153.08255949047174;145.7918156292825;0.7200965881347656;26.8583361237954;IXI;BL-N
0.18580174;0.4553017;0.0118325725;0.037828890872202856;92.49592474355153;79.58496503076823;0.8450455665588379;35.019447654897164;IXI;BL-N
0.5603486999999999;0.696346;0.0760731;0.05363500601557695;83.12051931083394;69.4561104137764;0.7066845893859863;13.390110040664124;IXI;BL-N
0.18172324;0.42964837;0.02644747;0.0229699218475268;113.31483803978432;107.54849418589222;0.8105409145355225;42.0353391757083;IXI;BL-N
0.19535005;0.6297467;0.057266545;0.02307433234773321;112.58881860105616;106.72788155446457;0.7396345138549805;35.12446274291186;IXI;BL-N
0.23750244;0.46620035;0.07470748599999999;0.044549229256855005;84.22731626656321;70.73405565574772;0.7299909591674805;17.126409218087414;IXI;BL-N
0.18508210000000003;0.41904309999999995;0.024014885;0.01268100128947172;100.22129995648184;93.52632753802428;0.7041749954223633;39.45196162892336;IXI;BL-N
0.11680767;0.40043184;0.030925752999999997;0.017729209457025538;151.52250928809238;146.06573589009878;0.8390820026397705;30.38953573693906;IXI;BL-N
0.17382178;0.3866967;0.030634051000000002;0.017901597584554185;100.7926163048918;91.09083535524286;0.8162853717803955;33.79282128189599;IXI;BL-N
0.60930574;0.5709711;0.01010158;0.02568777273506333;85.10727985931261;75.05407985567099;0.8191671371459961;34.004384926033374;IXI;BL-N
0.27635366;0.60749763;0.057179343;0.01982861649000305;140.6757722020314;132.31618522083141;0.7062923908233643;43.729938811788095;IXI;BL-N
0.36825672;0.67133296;0.002670733;0.047034759262728654;63.34187268934969;53.39401363321118;0.8331198692321777;29.20062251447681;IXI;BL-N
0.11225619;0.55806494;0.045835283;0.037362083220710565;94.02560760039013;83.0017081733912;0.7260518074035645;17.071782819358457;IXI;BL-N
0.37531036;0.62065583;0.05599292;0.042617334548105366;102.08016620113771;86.0112783525952;0.7948286533355713;18.74459975566758;IXI;BL-N
0.2732308;0.62592804;0.028348986;0.016469633403361883;103.84655410229355;96.9927073827777;0.8117523193359375;37.157127339346594;IXI;BL-N
0.12140186;0.3664998;0.03879424;0.030285594061421527;89.47479517187483;77.05754114762955;0.8432168960571289;23.845363942094888;IXI;BL-N
0.21831563;0.45720515;0.016605329;0.02052468920263593;105.58649257496387;93.04795290832277;5.876859664916992;34.297245828747286;IXI;BL-NS
0.18658587;0.3736134;0.051555943;0.014987896194975831;151.4284797642843;142.12250713967154;0.6567964553833008;26.32725372541884;IXI;BL-NS
0.124502845;0.60259324;0.013789863999999999;0.01520085132207429;134.1224337684047;127.97245692918452;0.6899611949920654;32.77922672346709;IXI;BL-NS
0.20766474;0.5131233000000001;0.035369307;0.01909096932255139;110.40692508316592;102.67193078922396;0.6894221305847168;16.40758369159765;IXI;BL-NS
0.1584742;0.4545929;0.019320378;0.014786488351852688;102.79475974929017;97.12140438832401;0.6582810878753662;30.000886971124093;IXI;BL-NS
0.18766506;0.39419472;0.01926925;0.023502234237927182;138.0936734414833;128.78940816067194;0.6400213241577148;43.16930282578961;IXI;BL-NS
0.19754933;0.46234122;0.03345248;0.015936929724525928;173.1348021811578;164.9668175891234;0.6816484928131104;32.87285427540333;IXI;BL-NS
0.19451970000000002;0.55860686;0.062327377;0.016802295564358725;149.67072818729878;138.08653724849592;0.6508519649505615;35.13366892749877;IXI;BL-NS
0.18663387;0.37962773;0.052530535;0.01878566120556376;173.1605850997747;167.09505965822473;0.6578247547149658;48.02005891136169;IXI;BL-NS
0.14881660000000002;0.6057859;0.022587299999999998;0.02236565013148104;192.4038132700886;188.2513615077333;0.6422128677368164;36.40179236531408;IXI;BL-NS
0.16386609;0.6289241;0.032894187000000005;0.01921241252329043;180.06317859769817;176.00329836945733;0.6779043674468994;23.91258304845621;IXI;BL-NS
0.1298854;0.5392431;0.020108555;0.022646839098760117;163.68181936198738;159.79836555559748;0.6357235908508301;46.51745660694165;IXI;BL-NS
0.11781191;0.5216412;0.030374795;0.016639066255641058;168.04884981166398;163.24567250949863;0.6592800617218018;33.402732752557554;IXI;BL-NS
0.31524557;0.5828248;0.026444506;0.014847961826420591;155.0419914088995;148.82725778524753;0.6434683799743652;41.24522121470549;IXI;BL-NS
0.1294379;0.45827892;0.035693288;0.028351786566344586;117.12361363130054;109.59934934416313;0.6637241840362549;31.36611294290125;IXI;BL-NS
0.16253853;0.6594253999999999;0.034270417000000004;0.016399676807130517;115.32427197411758;106.19687991464492;0.6372723579406738;35.92755622977753;IXI;BL-NS
0.48642585;0.6724694;0.011341488;0.017749758892597944;143.90644742887628;138.54280483571148;0.6725039482116699;39.57542511819415;IXI;BL-NS
0.12492283;0.53771496;0.031069472;0.019053524411296482;151.35246905340654;144.24666530441533;0.6487724781036377;18.10472764312397;IXI;BL-NS
0.17604133;0.42559394;0.038314015;0.02479590404726292;126.67282790848084;115.80116806220622;0.6540031433105469;37.89390811827764;IXI;BL-NS
0.15424143;0.49251595;0.039577916;0.024580945003774085;148.31559435774687;138.75827987940315;0.7521643638610841;40.006458329880594;IXI;BL-NS
0.16297524;0.6059515000000001;0.0062489887;0.014694407690213506;144.921771454947;138.06821032939214;0.6479594707489014;37.89287271078603;IXI;BL-NS
0.1028839;0.59861183;0.017288076;0.01770209162948127;160.08916750485486;151.93749238894748;0.6544129848480225;16.208423789783645;IXI;BL-NS
0.19937308;0.39004162;0.05021713;0.02459064402659836;149.4430456727585;138.5963679892424;0.6589488983154297;43.072072930514615;IXI;BL-NS
0.13390756;0.43188632;0.029732069;0.014207242113588366;159.87524066961862;151.70090672922043;0.7667717933654785;30.44306270921873;IXI;BL-NS
0.17952494;0.6124604;0.007080910300000001;0.015041269044816981;151.99816000834403;146.09375213481434;0.7146778106689453;14.919738599808069;IXI;BL-NS
0.4537492;0.7106133000000001;0.039212607000000003;0.029447017149116187;130.39795924401074;124.23301776744387;0.6692876815795898;15.805810910400552;IXI;BL-NS
0.17487559;0.53311193;0.012028298;0.01411020179078092;153.5377435469033;145.96514266410438;0.6653649806976318;33.299984960719605;IXI;BL-NS
0.102342516;0.44893196;0.03779705;0.01527362987401774;147.74021598447803;140.7813594965633;0.7300617694854736;22.619252059616567;IXI;BL-NS
0.14235989999999998;0.588029;0.022273123;0.017025995272851428;150.52038290047113;145.29929332595714;0.6782519817352295;43.897976516858066;IXI;BL-NS
0.12311717;0.38953346;0.035912633;0.017208894507298348;152.65538663838882;146.19540217004578;0.6617288589477539;30.596362162868658;IXI;BL-NS
0.18835115;0.27184200000000003;0.07214949;0.019577759134477558;140.86741337763831;131.88170690062327;0.6713490486145021;19.505114087450593;IXI;BL-NS
0.6796631999999999;0.6949325;0.043932814;0.024924946852664685;151.77414994622748;142.780169393619;0.704899787902832;20.670351175213774;IXI;BL-NS
0.17860991;0.38241518;0.029538758;0.015101605855321882;149.10225097697622;143.13451197476797;0.7104856967926025;29.66153662937347;IXI;BL-NS
0.27410606;0.6541334;0.026270142000000003;0.018184845616864814;162.646323147795;156.55198898289262;0.6409323215484619;28.61160554160181;IXI;BL-NS
0.13496724;0.47050467;0.026800515;0.019797341637408976;107.0227098066502;100.06143588673824;0.6589822769165039;36.33724250698722;IXI;BL-NS
0.23068206;0.5735776;0.020180704;0.01558327172657715;149.4732241197981;141.77371551153382;0.6572973728179932;27.89727296247189;IXI;BL-NS
0.23735298;0.37182465;0.046306685;0.022601934188775482;152.3322569836881;144.6569480146432;0.6691842079162598;19.54564335722873;IXI;BL-NS
0.19560356;0.41161066;0.033818945;0.017557716684886874;151.51762580775733;143.1359973711027;0.6677896976470947;27.152903113597034;IXI;BL-NS
0.23079714;0.5972851;0.027625427;0.01872073222684425;173.49760784974671;168.53702633801043;0.7009739875793457;21.981634754739083;IXI;BL-NS
0.19205536;0.6099005999999999;0.007896404000000001;0.014273375313787038;155.34720880538043;149.44093389916185;0.7766933441162109;33.41027154815457;IXI;BL-NS
0.3248322;0.62835324;0.032095942999999995;0.012054048981387728;132.2795237733746;124.43551885693412;0.6881213188171387;39.326390834448134;IXI;BL-NS
0.14114402;0.5563481;0.017015595;0.01589911167915974;147.25489544511498;137.49800511747412;0.6624956130981445;34.15807211651296;IXI;BL-NS
0.21731548;0.49130306;0.009526838000000001;0.021826453635996227;113.40858589732413;107.80414583658195;0.7048134803771973;38.12983080904965;IXI;BL-NS
0.29146683;0.6685193;0.01879421;0.016831568917949936;146.68742063452572;140.9258387994678;0.6753106117248535;32.37972063268582;IXI;BL-NS
0.20497316;0.6013303000000001;0.042898223;0.021245439348272683;141.33493918587905;132.68459444917164;0.6438553333282471;17.83189485716072;IXI;BL-NS
0.18410997;0.5045199;0.050776817;0.030395115976707705;146.1671452338358;131.50417759074733;0.6605491638183594;19.490653771458547;IXI;BL-NS
0.66944766;0.715639;0.032278456000000004;0.01832271493961139;172.49919697869996;167.21886652843875;0.6929242610931396;22.04927725762576;IXI;BL-NS
0.6627241999999999;0.71256906;0.03888888;0.015391080932271909;155.25213993992472;149.2081611184187;0.7684621810913086;24.890650807572374;IXI;BL-NS
0.5424258000000001;0.58885646;0.031704273;0.019406660507114617;84.17405890086228;75.19108022375838;0.6387209892272949;36.21984469504913;IXI;BL-NS
0.17485063;0.39335388;0.048515014;0.026782546631950246;146.8993993479109;138.35376392567343;0.6434049606323242;23.01809387899885;IXI;BL-NS
0.1511267;0.27102220000000005;0.0868516;0.015560977851110469;171.7252047753517;166.77560186732427;0.7718384265899658;25.503096333434762;IXI;BL-NS
0.15973079;0.35971420000000004;0.041064825;0.017225307597627294;164.914313348312;160.41206798858175;0.6583933830261229;36.11780440468711;IXI;BL-NS
0.6520912;0.7138294;0.01670043;0.03286755540785749;158.79364941704566;153.25169926999789;0.6662883758544922;27.96316829494023;IXI;BL-NS
0.11645039;0.5749167;0.013588328;0.01385613513161779;114.3350445214274;107.79989811863797;0.6476197242736816;28.71327477798155;IXI;BL-NS
0.12187514;0.44660842;0.023884425;0.017358323156360527;160.34132878246746;152.54185480548722;0.6642301082611084;24.250752306603523;IXI;BL-NS
0.2244408;0.51966196;0.017531706;0.04151402943288565;138.79353780002174;131.7224664813753;0.6527292728424072;41.5367773731399;IXI;BL-NS
0.14675198;0.5093840999999999;0.056522585;0.016025703597289137;175.10350861270118;167.9945106973129;0.6383943557739258;41.33953229801221;IXI;BL-NS
0.20818692;0.63737136;0.04181048;0.019238237696181416;167.77137319708385;164.11413639598396;0.7513983249664307;17.970042705068213;IXI;BL-NS
0.18588553;0.23036316;0.0674753;0.016664037556185958;137.68816732919535;132.3912406329521;0.6565265655517578;41.34438745697528;IXI;BL-NS
0.12090649;0.47683972;0.043792847999999995;0.01588923218406817;160.2933885400934;152.47185697581517;0.6513311862945557;15.087803938949223;IXI;BL-NS
0.1903109;0.36053145;0.040427025;0.013284352171317454;151.02365140836156;142.77847992873268;0.6661012172698975;39.82406547762497;IXI;BL-NS
0.65184826;0.6641709;0.028572612;0.01940693668104364;141.55699003016437;135.79135169927542;0.65468430519104;36.033974025629746;IXI;BL-NS
0.21504454;0.40863140000000003;0.020641837;0.018648042236929764;133.76108023633662;124.83046083986272;0.6447734832763672;48.0432248109816;IXI;BL-NS
0.15534994;0.48266000000000003;0.024176676;0.016184660532592876;136.03935773695764;127.63106000952885;0.6385481357574463;30.734438811693014;IXI;BL-NS
0.14615364;0.5897614999999999;0.047177295999999994;0.028088209148383617;114.1829846148324;105.49888616602806;0.6614861488342285;23.72787822450325;IXI;BL-NS
0.16348755;0.32742518;0.05626061;0.016373137523216466;173.9835162648121;170.49140721092982;0.6555752754211426;24.42879430117201;IXI;BL-NS
0.6116524999999999;0.67688924;0.0076635657;0.03521535758876156;138.90628212463164;131.7041289821587;0.6557285785675049;23.272949992605948;IXI;BL-NS
0.21245965;0.29131746;0.057781313;0.01346918746960669;109.80953139147918;98.55756029959326;0.6429164409637451;42.03539984618152;IXI;BL-NS
0.15520746;0.5425800000000001;0.04348599;0.03237779714401723;139.74424336500056;127.40423970737561;0.6557662487030029;21.26748622008576;IXI;BL-NS
0.759736;0.7600166;0.04006332;0.023879028301812096;146.39364272460585;140.3417515029054;0.6556994915008545;18.157974314926104;IXI;BL-NS
0.12859681;0.64493525;0.026495252;0.020826350134079238;169.8154419891356;165.41884267376525;0.6678562164306641;26.59299662392007;IXI;BL-NS
0.28507856;0.7145039000000001;0.027456342999999998;0.01773129584821152;161.73760921251775;157.7043291041724;0.6533157825469971;22.866014794641966;IXI;BL-NS
0.22628094;0.4668985;0.013691393;0.02552409442810142;91.99083706129906;84.0289405204788;0.6597356796264648;35.53911668554042;IXI;BL-NS
0.5637909999999999;0.71369714;0.053875014000000006;0.027188341371699967;171.63584339689226;164.87553332730147;0.6525609493255615;18.60944017209723;IXI;BL-NS
0.20054844;0.43484968;0.026135601;0.016303326621007842;142.96944020582262;138.23970828055258;0.692620038986206;29.26091744143834;IXI;BL-NS
0.20479418;0.65806526;0.03184238;0.021847755301596977;150.04011703981018;145.73792603543959;0.6687133312225342;28.011199555878054;IXI;BL-NS
0.21359293;0.47431272;0.06309412;0.021672015899821262;147.4430193199996;139.30507797511103;0.6725938320159912;20.68549561938165;IXI;BL-NS
0.21062396;0.42257944;0.020887908;0.012021009267733248;101.20316446953446;95.1871428163548;0.6575210094451904;38.33663879897277;IXI;BL-NS
0.12618944;0.40357253;0.031058261;0.01543607702253259;180.87342641601398;177.30190844395023;0.6614453792572021;16.081365041114744;IXI;BL-NS
0.21251839999999997;0.39328036;0.024274802;0.014395095870734637;100.1011606029073;92.35671104987951;0.6698670387268066;39.80048986101883;IXI;BL-NS
0.6307573000000001;0.61893314;0.01633875;0.015911980743367655;108.54782991778362;98.68940985595341;0.6672830581665039;38.8283914468759;IXI;BL-NS
0.26247537;0.6237005;0.062197622;0.0183355849785819;172.48088953943144;167.92616539502825;0.6564757823944092;29.32627054516179;IXI;BL-NS
0.36754778;0.6796694000000001;0.010424735;0.04213508634983125;160.45663665478094;155.03556871313333;0.682213544845581;14.576989178828775;IXI;BL-NS
0.13365012;0.56534463;0.041988447000000005;0.03273750508463274;141.53302185962715;133.40792763796796;0.6611003875732422;15.319511132119265;IXI;BL-NS
0.40146688;0.6366918;0.040677845;0.025883333949190776;142.51964922797976;135.15214681187638;0.6570389270782471;32.91330645758438;IXI;BL-NS
0.24099547;0.6469568;0.022498906000000003;0.018057354747464463;168.38772668452611;162.77816877679496;0.661116361618042;45.181926602881695;IXI;BL-NS
0.13778727;0.37664828;0.041065857000000004;0.015972746367647266;118.5123342611948;108.49918849634152;0.641913652420044;31.801438012645164;IXI;BL-NS
0.7079687;0.07945506;0.018402575;0.1756276642207145;33.136483376467524;22.15188504573349;5.3077452182769775;12.325924658913749;Oslo_Oslo_CoMet;UW-NSDH
0.78022283;0.05904159999999999;0.0074106925;0.4268269212866756;12.043644121070981;7.141941676712017;0.30576634407043457;3.986920896343392;Oslo_Oslo_CoMet;UW-NSDH
0.7173885;0.2122538;0.009913146999999999;0.38302208294397994;18.66011208636569;12.004887775238489;0.34932303428649897;8.119004795230062;Oslo_Oslo_CoMet;UW-NSDH
0.49629956;0.16855036;0.06329427;0.4988951781209928;34.23317641190684;14.983458587392981;0.3500683307647705;2.9998970205498368;Oslo_Oslo_CoMet;UW-NSDH
0.39169747;0.15094602;0.11349499;0.2084602881706532;32.57797830443843;21.52563185349204;0.3344800472259521;15.892989530858223;Oslo_Oslo_CoMet;UW-NSDH
0.62735283;0.22040184;0.013546502;0.3836830209245096;18.49662468765905;11.12599187761706;0.31200551986694336;7.786022973905956;Oslo_Oslo_CoMet;UW-NSDH
0.41104227;0.11872365;0.06482623;0.29715345840319124;26.20524363064664;15.252225153925;0.3214597702026367;6.8330533425729945;Oslo_Oslo_CoMet;UW-NSDH
0.71988094;0.13427684;0.013878561000000001;0.4936330674761881;13.973914089430703;6.334819428420511;0.3105635643005371;4.742590690310982;Oslo_Oslo_CoMet;UW-NSDH
0.5268923000000001;0.12515824;0.059524997999999996;0.26063711396816835;32.65226833773545;22.802638234922657;0.30906128883361816;12.574919788549527;Oslo_Oslo_CoMet;UW-NSDH
0.47988656;0.2022533;0.05663288;0.32418910762548675;31.146643073729976;17.601387126839462;0.3238325119018555;12.24709373099808;Oslo_Oslo_CoMet;UW-NSDH
0.6245283;0.08764584;0.060645632000000005;0.3982006411547986;16.293796274846233;9.353147968486514;0.32010960578918457;4.279846154434551;Oslo_Oslo_CoMet;UW-NSDH
0.63283485;0.07144604;0.045921125;0.2672264440025972;23.834141345540324;17.32842993106754;5.152050256729126;12.529676744222341;Oslo_Oslo_CoMet;SG-ND
0.68853813;0.07631671400000001;0.020970296;0.4899961923230868;11.468381674947574;6.469042696634633;0.30134940147399897;3.996484476673024;Oslo_Oslo_CoMet;SG-ND
0.71995115;0.24449524;0.008248308000000001;0.4153122281092821;16.410230531989924;9.218787621002567;0.3334648609161377;5.879262509693913;Oslo_Oslo_CoMet;SG-ND
0.49356344;0.22812892;0.052889175999999996;0.3686464742791028;27.91269966527216;15.440336640008356;0.3537778854370117;5.46868654859755;Oslo_Oslo_CoMet;SG-ND
0.28830075;0.14730568;0.14744137;0.2196601801958991;32.200955501420005;24.245683481106788;0.3301713466644287;13.497235984976294;Oslo_Oslo_CoMet;SG-ND
0.6105161;0.24373572;0.012239058;0.4606449675575824;10.539584031345287;6.244776770789686;0.3107774257659912;3.8257377333217453;Oslo_Oslo_CoMet;SG-ND
0.45108074;0.15694275;0.046362205999999996;0.29343727161619504;28.374674776387575;14.235133418828314;0.31315255165100103;9.868290638868928;Oslo_Oslo_CoMet;SG-ND
0.7105113000000001;0.15184554;0.012889906000000001;0.6876336886750931;17.571625867841092;4.160448334000376;0.3110063076019287;0.6503174393745332;Oslo_Oslo_CoMet;SG-ND
0.42121959999999997;0.13855788;0.08818933;0.34745651300613983;19.408392118635465;12.886305767536097;0.3124368190765381;8.62146556816279;Oslo_Oslo_CoMet;SG-ND
0.37380788;0.18844521;0.0864061;0.21127731922533136;35.78238268577832;19.064943423877143;0.33994245529174805;9.795600125234683;Oslo_Oslo_CoMet;SG-ND
0.60151553;0.09854834;0.056422744000000004;0.37357145500671984;18.78604035459929;10.841167931161444;0.3112921714782715;9.423940808575995;Oslo_Oslo_CoMet;SG-ND
0.64720887;0.03993809;0.05224550000000001;0.2354765432840576;25.82864955840059;20.54216817067865;5.249014139175415;13.302572687651748;Oslo_Oslo_CoMet;UW-NSD
0.7283708000000001;0.05571042;0.018176934;0.25916846288206097;20.310650221691734;15.877622080946672;0.31545138359069824;9.916159431444942;Oslo_Oslo_CoMet;UW-NSD
0.7051133;0.19777584;0.011246805;0.3386376419484574;20.737326385871658;13.665339960629039;0.3656549453735352;7.686657616480512;Oslo_Oslo_CoMet;UW-NSD
0.48154306;0.13442118;0.07719941400000001;0.21747942673882775;32.034077954227804;20.608517699117268;0.3634767532348633;12.404467128183944;Oslo_Oslo_CoMet;UW-NSD
0.32587194;0.13934094;0.13597627;0.2717807742720297;20.516481318486928;15.522936195906965;0.3108978271484375;8.71855123527137;Oslo_Oslo_CoMet;UW-NSD
0.55486125;0.18466148;0.023157815;0.2981583218165012;21.165870227068762;16.081678941936282;0.3214573860168457;11.571825628651647;Oslo_Oslo_CoMet;UW-NSD
0.4086247;0.048906587;0.060521383;0.1094156220364595;37.82695202430651;31.18043562981336;0.30402183532714844;19.167006666488973;Oslo_Oslo_CoMet;UW-NSD
0.61515534;0.047117896;0.041045666;0.23932604559796056;26.44676232334023;19.545391877903192;0.31791138648986816;12.258522615946527;Oslo_Oslo_CoMet;UW-NSD
0.47742486;0.12828112;0.07202871;0.3383086404663941;19.35568759586532;13.481142670413153;0.31272220611572266;8.338882702829633;Oslo_Oslo_CoMet;UW-NSD
0.44807732;0.18301746;0.06854084;0.35142182409289474;18.05095356044568;13.610955690600631;0.3211066722869873;9.243823103687175;Oslo_Oslo_CoMet;UW-NSD
0.58789766;0.059810105999999995;0.0706833;0.2038356651633631;33.56707999106857;23.043858745099264;0.3028604984283447;14.093449697799466;Oslo_Oslo_CoMet;UW-NSD
0.72713554;0.08689634;0.011561046;0.3069619108937531;32.75705491393653;19.001029169366518;5.093488931655884;11.124892065926106;Oslo_Oslo_CoMet;BL-NS
0.7833358;0.06591413;0.0074474066;0.29853143733695864;27.356633080116968;18.829171830996753;0.2972276210784912;17.580478621490883;Oslo_Oslo_CoMet;BL-NS
0.77557606;0.24844427;0.004950962;0.3505474285015866;40.86071263446141;17.153360157096344;0.35382509231567383;13.523967709269385;Oslo_Oslo_CoMet;BL-NS
0.51808274;0.24229145;0.04945213;0.2517919866859214;39.51598653335795;27.30734305950027;0.3761796951293945;10.136644656710867;Oslo_Oslo_CoMet;BL-NS
0.42600699999999997;0.16635856;0.09694524;0.28162698465755576;38.622381382142976;21.703284399509762;0.2947056293487549;17.921410081553933;Oslo_Oslo_CoMet;BL-NS
0.66828895;0.27308327;0.010300468;0.3566842809209373;35.57983727764358;18.180669878850257;0.32133984565734863;6.154387352753225;Oslo_Oslo_CoMet;BL-NS
0.44423664;0.19726660000000001;0.04706755;0.1134764846777353;55.86438076143661;34.070459719254806;0.3357682228088379;24.384292088388;Oslo_Oslo_CoMet;BL-NS
0.7578232;0.16257335;0.010136771;0.32989216337881466;38.152829121414;18.948526123371124;0.312577486038208;13.262888128965876;Oslo_Oslo_CoMet;BL-NS
0.5576361;0.14916047;0.04651379;0.33503199665513583;30.240197346665525;19.693862089729603;0.34299230575561523;12.207572544221824;Oslo_Oslo_CoMet;BL-NS
0.50658214;0.21240143;0.046958365;0.2749690626450296;30.41479147084857;21.187824466162112;0.33238768577575684;14.769580088408663;Oslo_Oslo_CoMet;BL-NS
0.63707733;0.1204934;0.056968547;0.24395840641238706;45.24999119681118;26.53871897786186;0.3023490905761719;12.361277529435954;Oslo_Oslo_CoMet;BL-NS
0.5972639;0.111307435;0.032720815;0.0569055846008325;45.65922832756788;32.60183051335457;5.3070034980773935;23.406177338206085;Oslo_Oslo_CoMet;BL-N
0.5477623;0.10410824;0.04323898599999999;0.2841903518048383;70.21310322410409;26.92307686646766;0.3254580497741699;9.00600489783607;Oslo_Oslo_CoMet;BL-N
0.6539501;0.27832758;0.0059831664;0.2769916180635572;49.02193101711748;25.553979359787665;0.31194639205932617;11.396553641625886;Oslo_Oslo_CoMet;BL-N
0.47039849999999994;0.29523309999999997;0.037172477999999995;0.25326960920493363;45.11136190640085;27.999590382079425;0.3232786655426025;16.924716803434087;Oslo_Oslo_CoMet;BL-N
0.36959773;0.18836313;0.10921457400000001;0.25045485843489096;59.86942734615259;33.11897579839601;0.34062933921813965;14.347821857491107;Oslo_Oslo_CoMet;BL-N
0.52083194;0.29624522;0.012522317;0.2701022078538351;53.2108472153182;33.53054143961199;0.30154848098754883;16.609231631819707;Oslo_Oslo_CoMet;BL-N
0.4312298;0.19301285;0.05660808;0.027260700154844046;58.589792068049114;37.641921896240724;0.3431181907653809;26.657955791882138;Oslo_Oslo_CoMet;BL-N
0.6334557;0.19072929;0.035923485;0.31806922803174204;53.223165042629454;31.091967853302442;0.3499302864074707;14.644022088649638;Oslo_Oslo_CoMet;BL-N
0.45140969999999997;0.17034659;0.06331884;0.2469512233871511;50.15062276223955;29.2531753942022;0.3435921669006348;19.490194143063334;Oslo_Oslo_CoMet;BL-N
0.43758154;0.22948375;0.055286642000000004;0.2353145601947409;52.625811257196034;28.37328105517687;0.3104379177093506;34.88541962937438;Oslo_Oslo_CoMet;BL-N
0.649645;0.15200555;0.043025895999999994;0.2523952045206416;57.39870802928928;27.83759905025003;0.30213117599487305;11.847098098352134;Oslo_Oslo_CoMet;BL-N
0.6963749;0.055317175;0.027531259;0.2402622955853508;26.326661944328016;19.014841755261365;5.252446174621582;12.069814993271905;Oslo_Oslo_CoMet;SG-NSD
0.7638235;0.056456085;0.010425439;0.4770957845799956;12.613241190021775;7.098365810499088;0.3378884792327881;4.365465038599711;Oslo_Oslo_CoMet;SG-NSD
0.7252219;0.21914117;0.00877991;0.3840812925945716;19.346741910873284;12.114679595804567;0.32619667053222656;8.299743292573176;Oslo_Oslo_CoMet;SG-NSD
0.47636490000000004;0.15594345;0.07479376;0.36639035446690815;27.557262313373972;16.18225464058338;0.3384339809417725;4.975021969459523;Oslo_Oslo_CoMet;SG-NSD
0.3925284;0.1512034;0.11062636;0.3404265593053717;25.49116146254924;15.184206990151115;0.3241431713104248;12.44484702640975;Oslo_Oslo_CoMet;SG-NSD
0.62135756;0.21691103;0.013595186;0.4065825338673402;17.883481047646093;10.644561776969432;0.3211944103240967;7.658235678983504;Oslo_Oslo_CoMet;SG-NSD
0.41168025;0.06738046;0.060313947;0.2718366191254579;37.67321400261362;17.280127467263064;0.31275320053100586;9.258666684768604;Oslo_Oslo_CoMet;SG-NSD
0.6540319;0.07176192;0.032178868;0.4321877949353332;19.14940285560752;8.417422141069403;0.3340609073638916;5.8091299660408815;Oslo_Oslo_CoMet;SG-NSD
0.5305225;0.1324245;0.05326064;0.3528393559141497;26.485970267699965;17.827852816749694;0.3107519149780273;12.530308083386798;Oslo_Oslo_CoMet;SG-NSD
0.49507833;0.18336137;0.05286844;0.25433830351275044;26.26574104163247;18.58854978792889;0.346956729888916;12.277082822733615;Oslo_Oslo_CoMet;SG-NSD
0.6148682;0.06549868;0.06822809;0.34131664515400983;38.61337119579839;17.010261926081384;0.3130147457122803;8.336852013132912;Oslo_Oslo_CoMet;SG-NSD
0.6869273;0.059372975999999994;0.02914636;0.28186278648974483;22.085078916397485;15.84600323516432;5.217446327209473;11.819431945815893;Oslo_Oslo_CoMet_TL_FtFn;SG-NSD
0.74936885;0.06333755;0.011793153999999998;0.3956157779071935;11.602670774486525;7.944312941966307;0.3037149906158447;4.7805565988787935;Oslo_CoMet_TL_FtFn;SG-NSD
0.7383956;0.23651147;0.007683325600000001;0.4881622256642874;12.399560027484071;7.0416834394268;0.3478245735168457;4.098462405625177;Oslo_CoMet_TL_FtFn;SG-NSD
0.5208967999999999;0.21754882;0.05730913;0.4249089571483778;26.21572888848948;10.952586970454409;0.3165140151977539;5.875406683097322;Oslo_CoMet_TL_FtFn;SG-NSD
0.39394229999999997;0.16519716;0.11155346;0.4060862012934685;12.073699092950756;7.693060307021499;0.3261427879333496;4.145703546972111;Oslo_CoMet_TL_FtFn;SG-NSD
0.6241996;0.22411849;0.01151949;0.5670468893840994;7.086909353325317;4.3859283367221265;0.319392204284668;2.2962549439634867;Oslo_CoMet_TL_FtFn;SG-NSD
0.38097040000000004;0.09475423;0.07931551;0.3094352713951877;19.98485866840293;13.151580683765928;0.30245161056518555;8.413286253146001;Oslo_CoMet_TL_FtFn;SG-NSD
0.6746005;0.103677616;0.022178003999999998;0.6396899049348157;9.614653341278023;4.895255084154744;0.3004767894744873;1.408889945546396;Oslo_CoMet_TL_FtFn;SG-NSD
0.5220869;0.14104529999999998;0.061655283;0.4027419691986938;16.40314651728105;10.668191206066066;0.3268766403198242;7.1560651213039135;Oslo_CoMet_TL_FtFn;SG-NSD
0.49314722;0.20626418;0.051717028;0.3868940462429024;16.37944800622703;9.816463327765707;0.3019683361053467;5.65489234621098;Oslo_CoMet_TL_FtFn;SG-NSD
0.6206553000000001;0.08179925;0.065950185;0.3616557624080515;25.009378218293552;12.085812869668686;0.3067333698272705;8.564886206394476;Oslo_CoMet_TL_FtFn;SG-NSD
0.6936045;0.06860346;0.029541658;0.3499944187293739;18.975429677269467;10.968288102368382;5.203350305557251;7.146424438566246;Oslo_CoMet_TL_FtFn;UW-NSD
0.74877495;0.061249557999999996;0.01399403;0.36645386666091395;16.376342254914412;10.015547265698563;0.3079569339752197;6.834755426798581;Oslo_CoMet_TL_FtFn;UW-NSD
0.7246628;0.22638449;0.008520192;0.4625784674359664;13.547161793950211;7.3750021536681345;0.343733549118042;4.34801724474233;Oslo_CoMet_TL_FtFn;UW-NSD
0.4857329000000001;0.14972334;0.072788805;0.3560855942952368;28.205151975552578;13.922397588596576;0.3240110874176025;5.591519061238079;Oslo_CoMet_TL_FtFn;UW-NSD
0.41663313;0.1713512;0.10261331;0.5562784003247428;11.994109533120152;5.716628029496018;0.31140756607055664;1.29612718565025;Oslo_CoMet_TL_FtFn;UW-NSD
0.62114555;0.21514090000000002;0.014890265;0.5324881028840299;7.676395949256041;4.962343710144845;0.3107883930206299;2.587432055866256;Oslo_CoMet_TL_FtFn;UW-NSD
0.39477903;0.111726135;0.07232639999999999;0.3817483885041208;20.16984635221047;9.578155191856569;0.3169424533843994;5.63623289910857;Oslo_CoMet_TL_FtFn;UW-NSD
0.6813049;0.1058349;0.02143531;0.6907441281272666;9.607389250137574;3.665159887088653;0.3122069835662842;0.9369301829862541;Oslo_CoMet_TL_FtFn;UW-NSD
0.5316607;0.14616154;0.057771627;0.6044074365850244;10.70659193236452;4.953086889273493;0.30623722076416016;1.1683535644873966;Oslo_CoMet_TL_FtFn;UW-NSD
0.50853807;0.19650182;0.050569847;0.5428617670397934;15.70994187292959;5.679840140947169;0.3026313781738281;2.5723474672951845;Oslo_CoMet_TL_FtFn;UW-NSD
0.62422293;0.07930057;0.06449785;0.4252105684383513;17.812998543086763;9.428087837365092;0.29984498023986816;6.4842796365895925;Oslo_CoMet_TL_FtFn;UW-NSD
0.59080195;0.07981419599999999;0.044505984000000005;0.12189381909039322;54.595530592717246;46.287834573711926;5.141784906387329;31.18897745108785;Oslo_CoMet_TL_FtFn;BL-N
0.6007511999999999;0.094000384;0.030593757000000003;0.279147716263393;66.32158801987221;28.80763418351008;0.34956002235412603;28.091546711679285;Oslo_CoMet_TL_FtFn;BL-N
0.6244124;0.2706583;0.0075941524;0.27729931334744723;57.9268390560717;33.775888126301176;0.3543093204498291;8.428380284504996;Oslo_CoMet_TL_FtFn;BL-N
0.45332390000000006;0.2079284;0.06081346;0.08617453508768835;55.154805989127816;31.412723795336234;0.34787821769714355;21.857685748448485;Oslo_CoMet_TL_FtFn;BL-N
0.42353743;0.18885018;0.08979345;0.2295321012366834;62.963647426161316;34.52206478510324;0.3182210922241211;22.50320571355096;Oslo_CoMet_TL_FtFn;BL-N
0.50409067;0.25192076;0.017093832;0.277385529532107;60.060353922877255;30.056539676841417;0.3294203281402588;24.30660927887331;Oslo_CoMet_TL_FtFn;BL-N
0.40473753;0.21698007;0.05717130000000001;0.2119531094355823;62.8299525427552;32.28396977935039;0.3142883777618408;24.32532407313149;Oslo_CoMet_TL_FtFn;BL-N
0.585831;0.11103421;0.054445334000000005;0.2448186705688523;62.08424318117966;37.07846776195666;0.3172225952148437;26.86668615388329;Oslo_CoMet_TL_FtFn;BL-N
0.49833143;0.17196909;0.04343522;0.2823917139890203;49.96800464941106;29.244524345146647;0.31679582595825195;22.69430462375553;Oslo_CoMet_TL_FtFn;BL-N
0.47605866;0.22887051;0.040345516;0.2366169204977901;50.35384707127506;31.090793634020315;0.3155157566070557;27.072192316037164;Oslo_CoMet_TL_FtFn;BL-N
0.5633241;0.09306383;0.0637683;0.3105478749641071;55.55410430653318;28.42709155283928;0.3236439228057861;27.619142223188;Oslo_CoMet_TL_FtFn;BL-N
0.6963736999999999;0.08164872;0.016227983;0.06737140486768887;82.14486256688973;60.769380636930215;5.1614859104156485;38.84284044298909;Oslo_CoMet_TL_FtFn;BL-NS
0.73003054;0.07841946;0.015037176999999999;0.1278846065889153;98.2687446229987;70.51005420701931;0.3406682014465332;36.756029368761375;Oslo_CoMet_TL_FtFn;BL-NS
0.7033669;0.26228979999999996;0.012158353;0.18943719508025306;74.16608790111438;54.29430321762351;0.32321739196777344;25.75578539689011;Oslo_CoMet_TL_FtFn;BL-NS
0.5154289000000001;0.22610886;0.07977116;0.14490631647131505;81.80192220989656;56.883773180476;0.3301732540130615;18.186054055847574;Oslo_CoMet_TL_FtFn;BL-NS
0.55818117;0.18316641;0.047315277;0.1294309932565065;79.59658436156948;57.60357221158202;0.324066162109375;38.35126720670721;Oslo_CoMet_TL_FtFn;BL-NS
0.61736715;0.2141303;0.012881968;0.1519458904740786;76.76761130754713;48.335928711701435;0.31461191177368164;10.685850719032056;Oslo_CoMet_TL_FtFn;BL-NS
0.43996242;0.14457764;0.05085479;0.1511008183435757;82.55094155605869;61.738111365914115;0.3341693878173828;47.06604404593274;Oslo_CoMet_TL_FtFn;BL-NS
0.6773875;0.09386876;0.026806585;0.1450137279755227;87.42408227838328;68.23840376624753;0.3173215389251709;55.06488246974345;Oslo_CoMet_TL_FtFn;BL-NS
0.6183907;0.16683209;0.022737049;0.1559110351763285;76.86107948551715;56.23645932093356;0.33762073516845703;37.008759101408245;Oslo_CoMet_TL_FtFn;BL-NS
0.5727451;0.22404525;0.02460227;0.14707740442231354;81.58389169136505;59.20249908727027;0.32434797286987305;26.4350167416668;Oslo_CoMet_TL_FtFn;BL-NS
0.60880834;0.08262609;0.10075302;0.1486156447319549;90.81098666632884;65.4756503112669;0.3053123950958252;44.35487910447596;Oslo_CoMet_TL_FtFn;BL-NS
0.6555052;0.046522994000000005;0.044268247000000004;0.2816416880679904;22.953425951852946;15.965638250404695;5.488606691360474;12.945419202669244;Oslo_CoMet_TL_FtFn;SG-ND
0.7275779;0.0684932;0.015393281000000002;0.4117155780575589;10.593110662114928;7.540670707158787;0.2959575653076172;4.594124150606507;Oslo_CoMet_TL_FtFn;SG-ND
0.7210284;0.23579362;0.008323946;0.5005919393383207;13.158594843832535;7.073427699246273;0.3330795764923096;4.042962167032293;Oslo_CoMet_TL_FtFn;SG-ND
0.50681317;0.22575915;0.05608897;0.42461425321758217;25.96483251203748;10.848920554953716;0.3580648899078369;6.454453130958211;Oslo_CoMet_TL_FtFn;SG-ND
0.36794835;0.16315748;0.1193906;0.4061760851513798;13.051467757848876;7.851035377031747;0.3086128234863281;4.579614582868883;Oslo_CoMet_TL_FtFn;SG-ND
0.61181366;0.22686711;0.014244647;0.5482948261184706;8.061954121712754;4.673140828998542;0.3044862747192383;2.3199712200038918;Oslo_CoMet_TL_FtFn;SG-ND
0.35245570000000004;0.07945193;0.095719315;0.3818266748699832;17.042740161171206;10.288185544276487;0.31346917152404785;7.501940597118838;Oslo_CoMet_TL_FtFn;SG-ND
0.64572656;0.09252909;0.028119188;0.5833663384740257;10.571671968573606;4.962049499979232;0.2972509860992432;1.8940295620942076;Oslo_CoMet_TL_FtFn;SG-ND
0.5034360999999999;0.14426166;0.06308864;0.4094331210553748;15.94845928014766;10.258752434266462;0.30820178985595703;6.918109412689227;Oslo_CoMet_TL_FtFn;SG-ND
0.47007669999999996;0.20866217;0.056804277;0.4009910706607105;15.859372836504438;9.280543978982973;0.3109602928161621;5.1827018544977905;Oslo_CoMet_TL_FtFn;SG-ND
0.6120932;0.08176327;0.061631575;0.37149552900399824;20.686600941446017;10.864165622295154;0.31607890129089355;8.33839017536335;Oslo_CoMet_TL_FtFn;SG-ND
0.7009153;0.07002465;0.02542615;0.3406768087865303;19.013864056188414;11.40267487506722;5.326249599456787;6.650070854254582;Oslo_CoMet_TL_FtFn;UW-NSDH
0.7513906;0.06107317;0.012379021;0.3768220671593806;13.527344434894333;8.800229421734842;0.3094604015350342;5.685841185853175;Oslo_CoMet_TL_FtFn;UW-NSDH
0.72088814;0.22619317;0.008752652;0.44686217004767015;13.34536834325905;7.9328846618723725;0.3630592823028565;4.686548888402517;Oslo_CoMet_TL_FtFn;UW-NSDH
0.48460240000000004;0.15634012;0.07411219999999999;0.3794117869370551;27.62312776190104;13.094528003792755;0.3484787940979004;5.402022951655119;Oslo_CoMet_TL_FtFn;UW-NSDH
0.41769090000000003;0.1688267;0.10149602;0.4974414482294695;12.108807097671564;6.674069460397026;0.3392984867095947;1.7138944496046875;Oslo_CoMet_TL_FtFn;UW-NSDH
0.6185274000000001;0.21611239999999998;0.014932319;0.551112509807635;7.391488310424313;4.5665408545667585;0.32102322578430176;2.4255053910352555;Oslo_CoMet_TL_FtFn;UW-NSDH
0.40780562;0.118433535;0.06594357;0.3873644440735626;21.08917952282684;9.467460594792136;0.3157930374145508;5.423551626263518;Oslo_CoMet_TL_FtFn;UW-NSDH
0.6855826;0.107851826;0.021290293;0.6633377360977041;9.886554712390604;3.755433567524145;0.3298304080963135;1.59488985563427;Oslo_CoMet_TL_FtFn;UW-NSDH
0.529357;0.14332072;0.058273815;0.5587365823455674;12.183304487659635;5.926888098164829;0.3355743885040283;1.2800035896704307;Oslo_CoMet_TL_FtFn;UW-NSDH
0.51021844;0.19455445;0.049543593;0.5172944784560629;15.70994187292959;6.4291084251168025;0.3160965442657471;2.2341623406873468;Oslo_CoMet_TL_FtFn;UW-NSDH
0.621532;0.078340046;0.065858215;0.4255155694605296;16.333444779607643;8.976508890628233;0.2977583408355713;6.3385418218234255;Oslo_CoMet_TL_FtFn;UW-NSDH
0.712565;0.074709475;0.019745133999999998;0.3333506012465382;20.013911969754812;11.473808206087108;5.245666742324829;5.482034154740808;Oslo_CoMet_TL_Ft2Stp;UW-NSDH
0.7580763;0.06199119;0.010971736999999999;0.4086539220939423;11.684693603702502;7.710678036115519;0.31908535957336426;5.068960148885076;Oslo_CoMet_TL_Ft2Stp;UW-NSDH
0.724065;0.23136467;0.00799252;0.4569412115024558;12.588059202775467;7.598887042397187;0.3626360893249512;4.6235678481940665;Oslo_CoMet_TL_Ft2Stp;UW-NSDH
0.49762303;0.17953898;0.06749813;0.4927548097285476;26.654588104927157;10.919579659965956;0.3355896472930908;3.9493055454272272;Oslo_CoMet_TL_Ft2Stp;UW-NSDH
0.42419732;0.16896883;0.09793626;0.5064642265921532;14.123569009909634;6.192790963820054;0.3181338310241699;2.3798460424661108;Oslo_CoMet_TL_Ft2Stp;UW-NSDH
0.63730395;0.22928649999999998;0.011059197;0.6488200236363714;5.713469644664933;3.3476721192718166;0.3136165142059326;1.609438654407559;Oslo_CoMet_TL_Ft2Stp;UW-NSDH
0.43131632;0.12997961;0.057206962;0.356427011983086;17.732009193626226;11.113399805150683;0.3277060985565185;6.765408130669915;Oslo_CoMet_TL_Ft2Stp;UW-NSDH
0.6969793000000001;0.115171954;0.017938698;0.7216583849561982;8.333791712181885;3.1860510722107365;0.32543182373046875;1.3009555917862188;Oslo_CoMet_TL_Ft2Stp;UW-NSDH
0.52794933;0.14564641;0.06152972599999999;0.6114477336918762;11.998122317141785;4.849281476697216;0.311342716217041;0.9996623364901832;Oslo_CoMet_TL_Ft2Stp;UW-NSDH
0.5082475999999999;0.19757275;0.05081792;0.5556334391185542;15.70994187292959;5.875687429230503;0.3364055156707764;1.0235359178666819;Oslo_CoMet_TL_Ft2Stp;UW-NSDH
0.6343614000000001;0.088033475;0.061637852;0.4381348697510153;18.14364214928861;8.75830099704287;0.31744956970214844;5.828677870452207;Oslo_CoMet_TL_Ft2Stp;UW-NSDH
0.68815124;0.058361754;0.028847717000000002;0.2821555228828325;24.26901706969608;15.783501338345506;5.250272274017334;10.953883914073879;Oslo_CoMet_TL_Ft2Stp;SG-NSD
0.7497927;0.06419721;0.011656668;0.376645216710063;14.009553466708196;9.185205623284793;0.3333008289337158;5.470506448170962;Oslo_CoMet_TL_Ft2Stp;SG-NSD
0.73240566;0.23474512;0.0077363765;0.4638396899361671;13.729507533067641;7.812464521773213;0.3431479930877685;4.6284215582224455;Oslo_CoMet_TL_Ft2Stp;SG-NSD
0.5014025;0.20688213;0.06827033;0.4539233298421366;26.482679902462202;10.52054794520548;0.3247838020324707;3.9588978747621777;Oslo_CoMet_TL_Ft2Stp;SG-NSD
0.39863786;0.16625696;0.109609425;0.3939029702809092;13.305737855829527;8.190538145918024;0.33188819885253906;4.799100754861773;Oslo_CoMet_TL_Ft2Stp;SG-NSD
0.62056494;0.22660962;0.013736465;0.5975793829758199;7.091989141215099;4.084950416757336;0.2999846935272217;1.9598235383534592;Oslo_CoMet_TL_Ft2Stp;SG-NSD
0.41200699999999996;0.10284134;0.061968915;0.4092862992935393;18.848306693557127;10.272741972518935;0.32221364974975586;6.295457337207321;Oslo_CoMet_TL_Ft2Stp;SG-NSD
0.6732971;0.1045078;0.02113567;0.5225188006794556;9.699676328506346;5.513215220412238;0.31148362159729004;2.7141840566770026;Oslo_CoMet_TL_Ft2Stp;SG-NSD
0.52012014;0.14379732;0.062061757;0.4255605880545448;15.93403085719676;9.810621039072947;0.3139832019805908;6.1994965692407975;Oslo_CoMet_TL_Ft2Stp;SG-NSD
0.48267874;0.20614323;0.057189602;0.4215361958987013;16.444685610802072;9.138112884909763;0.3421974182128906;3.8666994486478354;Oslo_CoMet_TL_Ft2Stp;SG-NSD
0.6341698;0.08807591;0.061007347;0.3872310828920211;26.466268192221943;10.554022652864461;0.3059797286987305;6.466739557731749;Oslo_CoMet_TL_Ft2Stp;SG-NSD
0.5773107;0.10517793;0.039475456;0.09117932835367704;136.9455671018264;130.83352018967622;5.379614353179932;37.66533564018553;Oslo_CoMet_TL_Ft2Stp;BL-N
0.5716244;0.10120065;0.032803547;0.2528052804552679;58.409148694295084;31.466898370782967;0.3295247554779053;29.555911088750623;Oslo_CoMet_TL_Ft2Stp;BL-N
0.625644;0.27725120000000003;0.0059970305;0.3043083549969632;59.99897252924511;30.953394129298054;0.3505229949951172;11.980507472113445;Oslo_CoMet_TL_Ft2Stp;BL-N
0.5224761;0.2621828;0.05378999;0.1583650254269974;45.350459574899304;26.644742345058088;0.35542654991149897;15.56540593249563;Oslo_CoMet_TL_Ft2Stp;BL-N
0.3838689;0.1912777;0.10279441;0.27923694618911005;58.097531339604295;37.20020300095664;0.33278322219848633;26.948491842964287;Oslo_CoMet_TL_Ft2Stp;BL-N
0.47505690000000006;0.28481373;0.015575701;0.2678410996394697;55.70969731617149;30.83623053775246;0.3230090141296387;18.018129994497713;Oslo_CoMet_TL_Ft2Stp;BL-N
0.4548142;0.23565581;0.04286767;0.21924923846224176;63.47111559142404;30.789595628308092;0.3233349323272705;23.82669840457816;Oslo_CoMet_TL_Ft2Stp;BL-N
0.60436034;0.15069385;0.04181575;0.24960721653018245;48.527713172863045;30.838654368973675;0.3268563747406006;11.019724727641776;Oslo_CoMet_TL_Ft2Stp;BL-N
0.46858734;0.17275159;0.052172754;0.25858967241540115;43.70528336578188;30.87086216949386;0.3203873634338379;32.78071791748674;Oslo_CoMet_TL_Ft2Stp;BL-N
0.46128547;0.23047075;0.039410572000000005;0.23816238908942536;46.21313715952714;30.39917993126664;0.3202755451202393;19.64743346457579;Oslo_CoMet_TL_Ft2Stp;BL-N
0.54833925;0.08895718;0.07011681;0.3086349621851994;53.71827956203345;28.684058787396157;0.3104491233825684;18.785387612107122;Oslo_CoMet_TL_Ft2Stp;BL-N
0.6571956999999999;0.052565667999999996;0.041147172;0.29696210470979395;22.57260792920655;15.155540950798063;5.231215000152588;10.719838582670855;Oslo_CoMet_TL_Ft2Stp;SG-ND
0.7204975;0.06866805;0.016644657;0.36663267791008974;13.227621948374866;9.532774877029533;0.30059123039245605;5.447558914755489;Oslo_CoMet_TL_Ft2Stp;SG-ND
0.71297354;0.23715523;0.008712805;0.467233992699085;13.9243814175974;7.830680436080322;0.3567531108856201;4.806936860850132;Oslo_CoMet_TL_Ft2Stp;SG-ND
0.50868094;0.23141253;0.0558504;0.5044388942560016;26.34502091093379;10.46499065937672;0.34891223907470703;3.7740951303244095;Oslo_CoMet_TL_Ft2Stp;SG-ND
0.3678406;0.16452497;0.119544476;0.4286980830960351;13.102582884461999;7.1329159355099865;0.3280184268951416;3.997044950326355;Oslo_CoMet_TL_Ft2Stp;SG-ND
0.6089505000000001;0.23247357;0.01162612;0.6113545423536582;8.206361951761012;4.024061686815114;0.2999582290649414;1.8010302243237937;Oslo_CoMet_TL_Ft2Stp;SG-ND
0.3769852;0.07704447;0.0764398;0.3834467310697476;20.404778285404362;11.215692095973209;0.3061180114746094;7.446516237625942;Oslo_CoMet_TL_Ft2Stp;SG-ND
0.63946843;0.094670884;0.027436225;0.5261326555160972;11.083517495699411;5.656976298076372;0.32386016845703125;2.6066627149717965;Oslo_CoMet_TL_Ft2Stp;SG-ND
0.5051422999999999;0.14648801;0.062754974;0.4462375676620165;14.424763550040105;8.770862605592649;0.3221395015716553;5.154637017806017;Oslo_CoMet_TL_Ft2Stp;SG-ND
0.47001076;0.20984410000000003;0.057024773;0.450411009846628;16.37944800622703;8.296432896746149;0.3031482696533203;3.4888902236396433;Oslo_CoMet_TL_Ft2Stp;SG-ND
0.6158624;0.08504493;0.060753882;0.4010788708859178;17.668584240947432;9.437605248676947;0.3152010440826416;7.01745780565872;Oslo_CoMet_TL_Ft2Stp;SG-ND
0.7077608;0.07486089;0.024843092999999997;0.3542168344987242;19.555998632034783;10.265836170849623;5.242372274398804;4.770477779763113;Oslo_CoMet_TL_Ft2Stp;UW-NSD
0.75393873;0.062457452999999996;0.013204245;0.3491518702544588;16.44134252283401;9.9059547228204;0.3114275932312012;6.197385330746451;Oslo_CoMet_TL_Ft2Stp;UW-NSD
0.7163564;0.22996067;0.009201891;0.4382675364811262;14.094468969974331;8.295927729951552;0.3346743583679199;5.234244864979328;Oslo_CoMet_TL_Ft2Stp;UW-NSD
0.51525414;0.18648046;0.061729856;0.5573300635970426;27.112535621214796;10.207364529806679;0.33713841438293457;3.209830712584308;Oslo_CoMet_TL_Ft2Stp;UW-NSD
0.42780703;0.17293829;0.09877474;0.6057723850509695;12.971110583189196;4.877354473566534;0.3328545093536377;1.5485467932956447;Oslo_CoMet_TL_Ft2Stp;UW-NSD
0.63710356;0.23478056;0.0114072375;0.654525048864004;6.3727442144567465;3.3061869296830344;0.3033437728881836;1.6332843859562975;Oslo_CoMet_TL_Ft2Stp;UW-NSD
0.45260525;0.12803346;0.045852687;0.3830998253564396;18.72811182757084;9.749646236638554;0.3108360767364502;5.906773358207129;Oslo_CoMet_TL_Ft2Stp;UW-NSD
0.69371206;0.1153402;0.018980898;0.7094752463795835;8.476528119398893;3.551900555500373;0.31920623779296875;1.007772766055118;Oslo_CoMet_TL_Ft2Stp;UW-NSD
0.5354842;0.14775772;0.058795452000000005;0.6337322131712344;10.981150620825943;4.101682223743149;0.3188250064849853;2.030187627545453;Oslo_CoMet_TL_Ft2Stp;UW-NSD
0.5160807;0.20402056;0.0476454;0.5948967621743105;15.70994187292959;5.2034776561774345;0.3064663410186768;1.8134200801535048;Oslo_CoMet_TL_Ft2Stp;UW-NSD
0.6374356;0.08986302;0.061950617;0.5349674866396026;15.973328353062572;7.169548068305301;0.34236836433410645;4.0672598004157;Oslo_CoMet_TL_Ft2Stp;UW-NSD
0.695508;0.0896248;0.0130277295;0.040658807935641035;89.25686633089788;64.98537050826121;5.127552509307861;33.71082371317312;Oslo_CoMet_TL_Ft2Stp;BL-NS
0.75478065;0.07278699400000001;0.014042838;0.12112423485182636;98.57338589439294;65.14087954838197;0.31255364418029785;40.04432465548082;Oslo_CoMet_TL_Ft2Stp;BL-NS
0.6998023;0.26311424;0.015805842;0.17123606193941734;78.20808368115642;59.648107378792744;0.3323187828063965;32.458349878161876;Oslo_CoMet_TL_Ft2Stp;BL-NS
0.52385676;0.23795460000000002;0.08054436;0.15470304740043642;82.72356594071421;56.22889296903908;0.3356480598449707;15.907993946904693;Oslo_CoMet_TL_Ft2Stp;BL-NS
0.5694864000000001;0.18395378;0.044255095999999994;0.1223507518775783;81.342938750753;57.91896591979005;0.3086535930633545;31.220602485239137;Oslo_CoMet_TL_Ft2Stp;BL-NS
0.6181911999999999;0.21590877;0.014784588500000001;0.14111438950605676;79.41052665476221;53.11292889077709;0.3049132823944092;11.619616112941332;Oslo_CoMet_TL_Ft2Stp;BL-NS
0.38353387;0.19830075;0.09643298;0.1484552391172096;85.75625331358016;64.44039842511522;0.31490254402160645;48.267261077380326;Oslo_CoMet_TL_Ft2Stp;BL-NS
0.7064984999999999;0.12997165;0.01965669;0.1363653565529563;88.5533436731217;66.33172214817978;0.3231186866760254;47.55954411119104;Oslo_CoMet_TL_Ft2Stp;BL-NS
0.62447596;0.16674186;0.021730097;0.15558787248641232;80.33280312603323;59.475375337480095;0.32120275497436523;31.785435229561173;Oslo_CoMet_TL_Ft2Stp;BL-NS
0.5925639;0.22548309;0.016928396999999998;0.13818777241143726;84.59031406932759;61.4690497307323;0.3346107006072998;25.22920202207941;Oslo_CoMet_TL_Ft2Stp;BL-NS
0.63029003;0.098064475;0.091910966;0.15235469475926758;94.02837708617045;61.52460576584824;0.2999584674835205;43.38510088073163;Oslo_CoMet_TL_Ft2Stp;BL-NS
0.6040083;0.10747222;0.10071073;0.4767270683811233;24.78699538923463;8.262087348130013;8.329918146133423;25.06263171501328;ANTs;SyN
0.7076091999999999;0.07778439999999999;0.054727885999999996;0.4924245049022799;17.036987032580665;8.7915619758885;7.5533692836761475;19.491458709684828;ANTs;SyN
0.86221415;0.2863812;0.005378083299999999;0.4893940326849976;16.929422289591788;11.05667219374799;7.962627649307251;20.4690962928213;ANTs;SyN
0.6860646;0.29945916;0.03437996;0.4886836685660455;20.794082872793624;10.117692030835672;7.3876404762268075;32.85511829162232;ANTs;SyN
0.388583;0.17854823;0.13569614;0.4881362365492098;16.869232718553604;9.637833441248533;9.962236881256104;18.427425647545927;ANTs;SyN
0.6836532;0.28775835;0.008241373;0.4957792299539792;13.614256564755454;7.8824115301167;18.432189226150516;20.49835140437712;ANTs;SyN
0.46040976;0.20178178;0.018487347;0.5106886427765123;16.159642945241217;9.840770846134703;9.750735044479368;25.350505202694176;ANTs;SyN
0.6900803000000001;0.15709458;0.03315883;0.4934495997177573;15.339762008412876;8.197402159170327;10.770415782928467;22.98707477762309;ANTs;SyN
0.56483793;0.16634583;0.07988435;0.484675122429954;22.40602923739438;13.19090595827292;15.399911403656006;16.309977023056135;ANTs;SyN
0.4901197;0.21583278;0.08082984;0.4895567658336286;18.646428199482244;10.4498743710662;7.462983846664429;17.058586817544708;ANTs;SyN
0.58046544;0.16828652;0.048228882;0.4927115637959471;14.633517628775381;8.42148975887743;7.0416808128356925;27.21412490529156;ANTs;SyN
0.64064306;0.11154094;0.08593503;0.4878556201537713;24.23228161060205;8.262087348130013;305.7453236579895;24.906888595339627;ANTs;SyNCC
0.7278923;0.07926613;0.047466688;0.490673610115302;17.670961628796228;8.836666000266533;348.5197021961212;19.391915148623248;ANTs;SyNCC
0.8796295;0.28741124;0.004257489000000001;0.4849815547486266;18.726864248264548;11.54536101718726;460.5564124584198;20.540576358509416;ANTs;SyNCC
0.7062581;0.30023843;0.034404367000000005;0.4745490215009711;22.152071717443523;10.169539802906858;229.70853471755981;32.886178330052125;ANTs;SyNCC
0.402439;0.17916332;0.13285066;0.4889460924433416;16.76252183591191;9.692388155425117;386.2696075439453;18.279850333259887;ANTs;SyNCC
0.7057266;0.2897206;0.007172159;0.4936298527250194;14.510832036923508;7.8824115301167;350.151020526886;20.50162187010055;ANTs;SyNCC
0.48625909999999994;0.21384104;0.018917613;0.5072568641316838;17.162929300050966;9.840770846134703;218.6944088935852;25.380617376908614;ANTs;SyNCC
0.70772874;0.15985511;0.030529754;0.4951979277332188;14.95119993305398;8.197402159170327;429.588440656662;23.33566380059653;ANTs;SyNCC
0.5826391;0.1672346;0.07701726;0.487180180064127;21.406029237394378;13.209844813622905;322.12395024299616;15.900160871128259;ANTs;SyNCC
0.50352854;0.21681847;0.07869904;0.4909568689438335;19.146428199482244;9.974968671630002;180.4353668689728;17.02172097916833;ANTs;SyNCC
0.61854184;0.17002189;0.04456585;0.4847970270881883;17.746996635470992;8.42148975887743;330.0983078479767;27.25933139967521;ANTs;SyNCC

